An algorithm for the orthogonal decomposition of financial return data

We present an algorithm for the decomposition of periodic financial return data into orthogonal factors of expected return and "systemic", "productive", and "nonproductive" risk. Generally, when the number of funds does not exceed the number of periods, the expected return of a portfolio is an affine function of its productive risk.

==> anc/AdjustedClosingPrices_2010-2011.csv <==
#  Daily adjusted closing prices for 22 ETFs from 2009-12-31 through 2011-12-30 inclusive
#  prices normalized at 100 on 2010-12-31
#  date	IEF	IWB	IWM	EFA	EEM	BKF	ECH	EMIF	EPU	ESR	EWM	EWT	EWW	EWY	EWZ	EZA	FCHI	FXI	ILF	INDY	THD	TUR
2009-12-31	91.441	86.165	78.790	92.448	85.820	91.595	68.210	84.254	63.403	85.372	71.929	81.449	78.172	77.189	92.760	72.997	93.528	96.582	86.554	80.355	63.797	79.630
2010-01-04	91.668	87.585	80.733	94.873	88.322	94.671	69.841	86.517	64.722	89.194	74.097	83.772	81.579	79.960	95.967	75.593	95.387	98.593	89.379	82.959	64.818	82.880
2010-01-05	92.070	87.866	80.456	94.957	88.963	95.490	70.127	87.818	65.749	90.948	75.045	83.458	81.227	79.992	96.079	76.206	97.610	100.627	89.560	83.498	64.697	83.914
2010-01-06	91.699	87.978	80.380	95.358	89.149	95.630	71.260	88.751	67.514	91.356	75.181	83.961	82.219	81.142	96.713	76.232	98.184	101.838	89.759	84.070	64.818	84.815
2010-01-07	91.699	88.330	80.973	94.990	88.632	94.611	72.928	88.129	67.572	90.291	75.248	83.333	82.346	79.490	95.644	74.693	97.341	100.261	89.560	84.324	65.178	86.352
2010-01-08	91.812	88.625	81.415	95.743	89.335	94.951	73.924	88.836	68.541	90.854	75.181	83.772	82.123	80.656	96.315	75.762	97.590	100.559	90.230	83.943	65.598	86.426
2010-01-11	91.874	88.751	81.087	96.529	89.149	95.410	74.173	90.137	68.929	92.452	75.655	83.961	82.091	81.159	96.079	75.241	97.629	100.719	89.705	84.038	65.643	85.643
2010-01-12	92.535	87.894	80.203	95.391	87.722	93.892	73.974	89.685	67.300	90.479	75.384	82.830	81.179	80.041	94.625	73.780	95.578	98.273	88.310	82.546	65.448	84.653
2010-01-13	92.091	88.625	81.238	96.194	87.991	93.912	73.961	89.430	66.641	92.045	75.722	82.768	81.739	80.170	94.351	75.058	94.563	97.085	88.564	83.911	66.034	86.780
2010-01-14	92.524	88.878	81.541	96.930	87.764	93.473	74.422	89.996	66.021	91.951	75.993	83.458	81.659	80.656	92.598	74.380	93.911	96.285	87.351	84.133	66.679	86.293
2010-01-15	92.937	87.894	80.355	95.408	86.750	92.414	74.746	88.978	65.090	90.291	75.181	83.019	80.123	80.041	91.429	73.428	92.781	94.731	85.992	82.768	65.839	85.125
2010-01-19	92.772	88.976	81.831	96.345	88.508	94.032	75.256	91.155	65.633	92.985	76.061	83.270	81.403	81.693	92.772	74.419	95.617	97.747	87.495	84.102	65.568	87.415
2010-01-20	93.092	88.063	80.645	93.886	86.378	91.775	74.708	89.628	64.237	90.823	74.977	81.637	79.179	80.170	90.087	73.141	92.340	94.022	84.887	82.070	64.247	87.002
2010-01-21	93.433	86.475	79.320	91.879	83.773	87.699	73.003	87.139	62.511	87.252	74.368	79.879	76.380	79.392	85.947	70.389	88.795	90.526	81.410	78.958	62.265	84.298
2010-01-22	93.515	84.563	77.894	90.090	81.911	86.221	71.957	85.895	61.852	84.745	73.216	77.555	75.628	77.140	84.504	69.189	87.684	89.291	80.287	77.593	61.079	81.698
2010-01-25	93.309	85.013	77.983	91.194	82.511	87.060	72.704	86.489	62.201	86.374	73.690	77.932	75.020	77.886	84.417	70.376	88.968	90.708	80.215	78.514	61.875	83.441
2010-01-26	93.495	84.591	77.213	90.675	80.795	84.763	71.745	84.848	61.464	84.651	72.742	75.923	75.692	75.909	83.087	69.645	86.438	88.103	79.454	77.181	60.944	83.382
2010-01-27	93.278	85.013	78.033	90.575	80.588	83.584	70.127	84.848	60.960	85.184	71.794	75.923	74.956	75.374	82.727	69.437	85.844	87.600	78.657	75.879	60.779	82.924
2010-01-28	93.247	84.015	76.695	89.053	80.030	83.224	68.745	84.339	59.719	84.714	71.320	76.048	74.700	74.969	82.503	69.189	86.228	88.012	78.874	74.958	59.172	83.427
2010-01-29	93.608	83.045	75.850	87.765	79.161	81.966	69.430	83.123	58.692	84.275	71.455	75.797	73.581	73.624	80.426	68.641	85.691	87.669	77.190	75.466	59.623	82.245
2010-02-01	93.287	84.282	76.746	89.371	81.291	84.863	70.637	85.273	60.495	87.534	71.929	75.609	75.324	75.390	84.044	70.650	88.412	90.411	79.961	77.149	61.109	86.426
2010-02-02	93.442	85.378	77.591	90.859	81.953	86.860	70.936	85.923	61.309	88.849	71.997	74.101	76.172	75.650	85.424	72.163	88.795	91.051	80.939	76.831	61.304	85.805
2010-02-03	92.997	84.929	77.074	89.906	81.477	86.501	69.243	85.753	60.495	87.722	71.862	75.357	76.428	75.309	84.243	71.106	89.140	91.051	80.052	77.657	61.454	84.830
2010-02-04	93.763	82.315	74.500	86.244	77.796	81.686	66.305	81.907	58.110	82.020	70.101	73.222	73.565	72.620	79.221	67.611	85.193	86.892	75.777	73.974	59.502	79.807
2010-02-05	94.063	82.525	74.790	86.093	76.928	80.607	66.143	80.889	58.207	79.983	69.762	72.218	73.741	71.745	79.183	66.920	84.350	85.863	75.832	72.640	58.767	76.291
2010-02-08	93.980	81.865	74.046	84.387	76.163	79.309	65.795	80.267	57.005	77.665	69.220	71.904	73.341	71.129	78.126	66.568	83.411	84.949	75.071	73.180	58.226	73.942
2010-02-09	93.473	82.905	75.068	87.046	78.644	82.266	66.828	82.812	58.653	80.735	70.168	73.599	74.589	73.187	81.272	68.824	85.519	87.897	77.842	74.799	59.307	76.882
2010-02-10	93.214	82.750	75.244	86.494	78.437	82.325	67.040	83.547	58.343	80.704	70.372	73.913	73.997	73.057	81.222	67.728	86.304	88.286	77.426	74.323	59.127	76.660
2010-02-11	93.100	83.664	76.443	87.297	80.505	84.323	68.484	84.452	60.243	81.424	70.846	74.667	75.516	74.775	83.211	70.154	87.895	90.686	79.726	75.911	60.073	78.404
2010-02-12	93.318	83.664	76.998	86.545	79.492	83.624	68.870	83.293	60.456	79.670	70.575	74.164	75.852	74.029	82.838	68.706	87.032	88.926	79.237	75.593	59.683	77.236
2010-02-16	93.525	85.027	78.298	88.468	81.539	85.821	70.588	84.848	61.891	83.649	71.591	75.043	77.708	75.504	84.964	70.950	88.201	90.411	81.319	77.085	60.253	79.364
2010-02-17	93.028	85.407	78.828	88.585	81.829	85.901	70.762	85.471	61.639	82.928	72.133	75.797	77.980	76.573	85.201	70.911	88.489	90.731	81.754	77.498	60.223	80.900
2010-02-18	92.696	85.927	79.472	89.087	82.139	86.561	70.289	85.329	61.367	82.897	72.200	76.362	78.715	77.059	86.804	71.641	88.680	90.754	82.316	77.784	60.598	79.644
2010-02-19	92.748	86.151	79.572	88.535	81.436	86.161	69.990	84.735	61.270	83.022	71.794	75.671	78.795	75.407	86.717	70.663	87.186	89.200	82.442	77.085	60.824	80.649
2010-02-22	92.676	86.095	79.812	88.702	81.539	85.801	70.451	84.424	61.076	83.680	72.133	75.043	78.412	76.201	85.984	69.919	87.416	89.497	81.935	76.355	60.779	78.832
2010-02-23	93.380	84.985	78.878	87.448	79.657	84.243	69.417	83.547	59.719	80.735	71.455	74.415	77.212	74.677	83.709	67.898	86.438	88.332	79.726	75.244	61.244	75.168
2010-02-24	93.432	85.828	79.547	87.999	80.422	85.202	69.430	83.717	59.932	81.017	72.471	74.918	77.788	75.131	83.721	68.980	87.875	89.863	79.744	76.863	62.580	73.351
2010-02-25	93.773	85.744	79.572	87.464	79.761	84.903	69.343	84.085	59.118	80.265	72.133	73.536	77.804	73.560	83.920	69.111	87.262	89.109	80.251	76.196	62.430	72.863
2010-02-26	93.918	85.758	79.244	87.999	80.567	85.801	70.650	84.566	60.592	81.550	72.404	73.913	77.804	73.819	85.002	69.515	88.508	90.480	81.410	77.752	63.031	73.587
2010-03-01	94.015	86.728	81.087	88.685	81.932	87.899	69.629	85.782	60.475	82.991	73.487	75.546	78.476	74.904	86.630	71.367	90.386	92.765	82.261	78.831	64.022	75.537
2010-03-02	94.067	86.981	81.705	89.354	82.863	88.658	69.554	86.658	61.115	84.338	74.368	75.734	79.163	75.779	87.762	72.189	90.941	93.474	83.529	80.355	65.403	76.010
2010-03-03	93.974	87.093	82.172	90.424	82.966	88.578	69.256	86.913	61.212	84.808	74.097	75.609	80.315	76.249	87.749	73.649	90.884	93.200	83.801	80.832	65.733	76.173
2010-03-04	94.140	87.332	82.386	90.190	82.532	88.538	70.027	86.545	60.999	85.278	74.300	75.546	79.819	75.925	87.724	73.728	89.772	91.783	83.420	80.895	65.313	75.419
2010-03-05	93.693	88.583	84.065	91.946	84.682	90.396	72.044	88.129	62.085	87.628	75.655	77.179	81.003	78.420	89.763	75.475	91.555	94.114	85.322	82.578	65.673	77.857
2010-03-08	93.444	88.625	84.216	91.946	84.744	90.097	71.895	88.865	62.414	87.753	76.603	77.493	80.875	78.939	89.104	75.932	92.244	94.434	84.905	82.260	64.818	79.275
2010-03-09	93.683	88.765	84.519	91.729	85.220	91.195	71.247	89.289	62.375	87.722	76.603	77.744	81.339	79.101	90.833	76.023	92.340	94.639	85.883	81.816	64.487	78.891
2010-03-10	93.527	89.173	85.238	92.113	85.820	91.395	70.936	89.770	61.988	87.346	77.348	78.309	81.563	79.781	91.566	76.258	92.819	94.868	86.517	82.546	64.562	78.019
2010-03-11	93.444	89.524	85.491	92.465	85.841	92.034	70.961	89.345	61.910	87.722	77.551	78.121	81.867	79.311	91.815	76.232	92.666	94.502	86.590	82.229	65.238	77.857
2010-03-12	93.590	89.595	85.453	93.083	85.551	91.775	71.521	89.289	62.317	88.129	77.077	77.932	81.947	78.874	91.044	75.906	92.034	94.251	86.409	82.133	65.944	77.325
2010-03-15	93.590	89.581	85.162	92.431	84.931	91.215	70.102	88.638	61.716	86.907	75.926	76.551	81.723	78.307	91.007	76.088	91.574	93.131	86.191	81.911	66.109	77.901
2010-03-16	93.953	90.311	85.894	93.602	86.027	92.274	69.393	88.893	63.345	88.975	76.196	77.179	82.458	78.712	91.964	77.040	91.746	93.611	87.332	83.340	68.691	79.807
2010-03-17	94.067	90.888	86.399	94.104	86.957	93.013	69.305	90.335	64.334	89.664	76.874	78.749	83.370	80.089	91.467	78.449	92.781	95.119	87.151	84.260	69.697	81.476
2010-03-18	93.818	90.775	86.134	93.552	86.295	91.695	68.870	89.091	63.791	88.505	76.400	78.560	83.402	79.538	90.062	79.192	92.302	94.662	86.137	83.879	69.037	79.438
2010-03-19	93.693	90.283	85.062	92.598	85.179	90.776	68.322	87.846	63.190	86.782	75.722	78.121	83.002	79.797	88.644	78.384	91.708	93.885	84.833	82.959	69.937	79.201
2010-03-22	94.005	90.817	86.260	92.866	85.489	91.295	67.587	88.214	63.345	87.095	75.858	77.744	83.418	79.409	89.191	79.023	91.612	93.954	85.304	83.498	70.673	79.334
2010-03-23	93.808	91.450	87.358	93.518	86.089	91.655	67.737	88.638	63.694	87.095	76.129	77.807	84.442	80.041	90.410	79.062	91.784	94.251	86.409	83.816	71.679	80.442
2010-03-24	92.873	90.988	86.361	91.980	84.807	90.476	67.089	87.450	62.918	85.623	76.264	77.116	83.210	79.441	88.968	77.053	90.558	93.154	85.123	83.149	71.634	80.457
2010-03-25	92.531	90.819	85.817	91.930	84.579	89.597	67.102	87.535	63.287	85.810	76.535	77.116	83.274	79.457	87.376	76.023	89.255	91.463	84.290	83.371	71.259	82.954
2010-03-26	92.749	90.790	85.779	92.833	84.993	90.296	66.778	87.620	63.733	86.437	76.874	77.618	83.514	78.971	87.575	76.454	90.884	93.314	84.326	84.419	70.583	83.279
2010-03-29	92.614	91.383	86.247	93.619	86.523	92.114	67.226	89.006	65.129	87.910	78.364	78.937	84.874	80.494	89.937	77.471	92.513	95.119	86.481	85.975	70.193	84.254
2010-03-30	92.707	91.453	86.513	93.619	86.854	92.694	67.986	89.147	64.586	88.160	78.364	79.251	85.242	80.867	90.472	77.640	93.988	96.582	86.898	85.467	72.039	84.180
2010-03-31	92.925	91.157	85.766	93.619	87.102	92.654	68.397	88.129	65.051	89.006	79.109	78.811	85.370	81.013	91.554	78.814	94.103	96.216	87.423	85.022	71.949	84.668
2010-04-01	92.733	91.721	86.563	95.274	89.377	95.031	69.168	89.289	66.389	91.230	80.057	80.884	86.217	83.621	93.182	80.510	95.674	98.890	89.017	86.324	73.586	86.499
2010-04-05	91.900	92.596	88.183	95.375	90.183	96.190	69.978	89.713	67.158	92.609	81.344	80.884	87.113	84.448	93.617	81.592	97.207	100.079	89.904	88.610	74.577	89.676
2010-04-06	92.170	92.779	88.701	95.107	90.452	96.210	70.600	90.194	67.546	92.672	81.479	81.323	87.641	84.496	93.966	81.514	97.246	100.193	90.140	88.546	74.757	88.376
2010-04-07	92.743	92.300	88.423	94.438	89.666	95.331	70.998	89.572	67.449	91.011	81.276	81.198	86.553	83.686	92.511	80.797	96.575	99.553	89.162	87.277	74.127	89.425
2010-04-08	92.639	92.596	88.334	94.338	89.976	95.630	70.376	89.656	67.818	91.042	81.073	81.198	86.841	84.367	93.630	80.836	97.629	100.033	89.542	87.213	71.994	90.089
2010-04-09	92.743	93.160	88.866	95.575	90.535	96.789	70.936	89.713	68.129	92.045	81.750	81.700	88.025	84.334	93.804	81.110	98.778	101.907	90.158	88.419	72.430	91.729
2010-04-12	92.993	93.330	89.233	95.876	89.811	95.930	70.276	89.374	67.973	92.546	81.479	81.323	88.185	83.249	93.232	80.392	97.590	100.536	89.578	87.594	69.112	91.035
2010-04-13	93.170	93.400	89.435	95.793	89.625	95.710	69.853	89.289	67.507	92.797	80.802	80.821	88.057	83.151	93.120	79.805	96.939	100.193	89.379	87.181	68.886	90.547
2010-04-14	92.920	94.515	91.345	97.064	90.948	96.629	69.915	90.448	68.226	95.084	82.089	82.140	88.761	85.161	94.152	80.731	97.916	101.198	90.158	88.515	70.358	93.413
2010-04-15	93.076	94.599	91.623	96.997	90.452	95.870	69.529	90.166	68.051	94.395	81.886	82.516	88.697	85.355	93.195	80.131	97.092	100.330	89.651	86.515	70.118	92.438
2010-04-16	93.638	93.104	90.396	94.856	87.805	93.113	68.857	88.553	66.769	91.638	80.531	80.821	86.345	83.702	91.206	78.071	93.662	96.696	87.622	84.737	66.274	89.735
2010-04-19	93.409	93.372	89.954	94.605	87.454	92.813	68.646	87.790	66.497	89.695	80.260	79.376	86.361	82.746	90.882	77.484	92.992	95.782	87.387	85.372	66.754	90.400
2010-04-20	93.451	94.218	91.181	95.191	88.487	93.812	68.795	88.440	66.497	91.544	81.208	79.753	87.321	83.767	91.616	78.475	94.180	97.336	87.731	86.197	70.118	92.128
2010-04-21	93.753	94.063	91.813	94.572	88.198	92.734	69.019	88.271	66.439	90.854	80.802	80.067	86.969	84.836	90.746	78.462	92.992	95.965	87.043	85.689	69.517	90.784
2010-04-22	93.534	94.458	92.787	93.719	88.570	93.832	69.505	89.034	67.294	89.445	81.208	80.507	87.337	85.015	91.367	77.849	93.279	96.399	87.876	86.769	69.247	91.537
2010-04-23	93.274	95.079	93.774	94.421	89.046	93.652	69.666	89.713	67.896	91.199	81.954	81.072	88.313	85.452	91.541	78.527	93.183	96.102	88.383	87.404	69.742	92.557
2010-04-26	93.336	94.754	93.420	94.522	89.046	93.792	69.654	89.911	67.721	91.951	81.615	82.140	88.361	85.711	91.380	79.323	93.662	96.148	88.129	86.927	70.013	92.276
2010-04-27	94.211	92.497	91.282	90.725	85.861	89.857	68.048	86.772	66.517	87.878	80.328	80.381	83.610	82.682	87.090	76.297	89.887	92.468	84.507	84.768	68.166	87.578
2010-04-28	93.732	93.118	91.434	90.742	86.585	90.636	68.596	87.733	67.022	88.223	80.734	80.821	84.762	83.816	88.284	77.262	90.941	93.474	85.449	85.086	68.586	89.484
2010-04-29	93.888	94.359	93.369	92.147	88.012	92.474	69.542	88.893	67.099	89.915	81.886	81.386	85.930	84.901	91.007	78.240	91.382	93.657	87.495	86.419	69.442	91.493
2010-04-30	94.461	92.822	90.637	90.993	86.957	91.016	70.276	87.648	66.653	88.661	81.344	79.816	84.762	84.010	89.838	77.927	90.673	93.337	86.698	84.768	68.841	90.680
2010-05-03	94.214	93.993	92.673	91.645	87.433	91.295	70.538	88.412	66.051	89.100	81.886	80.570	85.642	83.832	89.266	79.023	91.267	94.182	86.372	85.626	69.337	90.754
2010-05-04	94.851	91.750	89.764	88.016	83.421	87.460	69.007	84.537	64.174	83.523	80.193	77.304	81.979	80.413	84.504	75.371	87.818	90.708	82.460	82.006	71.454	86.824
2010-05-05	95.216	91.087	88.448	86.327	81.911	86.161	68.222	82.982	63.783	80.610	79.312	75.985	80.459	78.874	83.547	73.206	86.917	89.269	81.410	81.276	70.793	84.741
2010-05-06	96.261	88.026	85.134	82.481	78.561	81.706	66.392	79.220	62.708	76.882	77.483	73.034	77.692	75.731	79.979	70.206	84.618	86.275	78.241	77.974	69.292	79.231
2010-05-07	96.000	86.544	82.680	82.297	78.975	81.606	66.255	78.852	62.473	75.315	77.957	74.353	78.012	75.974	79.444	70.519	83.775	87.395	78.222	78.355	69.082	77.443
2010-05-10	95.269	90.494	87.322	87.632	84.662	87.799	68.285	84.509	65.465	83.398	81.208	77.555	82.538	80.834	85.996	74.823	88.680	92.217	83.692	88.896	71.919	85.244
2010-05-11	95.383	90.226	87.904	86.210	83.131	86.181	68.770	84.226	66.208	80.673	81.073	75.860	82.043	79.344	83.858	75.045	88.220	90.548	82.569	83.086	70.973	84.446
2010-05-12	95.143	91.637	90.599	87.180	84.165	87.360	69.517	85.386	67.068	83.617	81.818	76.362	83.482	79.522	84.815	77.393	88.604	91.005	83.601	83.848	71.229	87.726
2010-05-13	95.404	90.494	89.726	86.043	83.380	86.740	69.442	84.452	67.049	81.393	81.683	76.425	83.002	79.960	84.057	75.501	88.450	90.526	82.460	82.641	69.052	85.997
2010-05-14	96.021	88.816	87.993	83.601	81.663	84.763	67.687	83.010	66.188	79.701	80.328	75.860	80.715	78.890	81.782	73.936	85.749	88.857	80.686	80.133	68.751	81.949
2010-05-17	95.812	88.872	88.157	83.718	81.167	84.103	67.052	82.557	64.917	79.294	80.328	75.609	80.139	77.853	80.924	74.093	86.228	88.400	79.617	80.260	67.971	83.427
2010-05-18	96.511	87.645	86.462	81.912	79.471	82.206	66.492	81.483	64.526	78.072	79.244	74.164	78.332	75.731	78.425	72.580	85.576	87.852	77.987	79.308	67.520	81.609
2010-05-19	96.595	87.094	85.438	82.230	78.706	80.887	66.143	80.747	63.158	77.258	77.957	73.285	77.228	74.969	76.548	72.006	85.346	87.692	76.248	77.625	67.865	80.679
2010-05-20	97.535	83.850	81.111	79.370	74.798	77.491	64.923	76.986	60.987	73.310	75.587	70.522	73.629	70.157	72.867	67.154	82.625	84.606	72.934	74.831	63.782	78.197
2010-05-21	97.587	84.950	82.313	81.310	77.217	79.888	66.131	78.909	63.197	74.814	75.858	71.401	75.676	71.453	76.013	68.746	84.350	87.326	75.506	76.895	65.298	79.689
2010-05-24	97.587	83.920	81.213	79.437	76.411	79.369	65.720	78.372	62.943	73.717	74.232	71.276	75.356	70.513	74.944	69.346	85.155	87.829	74.292	75.879	66.319	78.536
2010-05-25	97.921	83.991	81.200	79.136	75.583	78.330	64.463	76.844	62.825	71.148	73.081	70.082	75.148	68.375	74.322	69.111	83.717	86.777	74.021	74.704	65.568	77.177
2010-05-26	97.723	83.610	81.402	77.965	75.542	78.730	66.405	77.297	63.040	72.120	72.471	69.517	76.332	68.196	74.720	70.571	84.254	86.663	74.636	74.863	65.013	76.675
2010-05-27	96.793	86.446	84.894	82.397	80.112	83.324	68.509	81.341	65.876	77.665	75.858	72.343	80.187	72.604	79.295	74.993	87.626	90.800	78.856	77.974	67.370	81.270
2010-05-28	97.232	85.430	83.806	80.808	78.789	82.585	68.982	80.040	65.152	77.070	75.113	71.338	78.204	71.291	78.972	73.415	87.071	90.000	77.534	78.069	66.124	79.777
2010-06-01	97.357	83.935	81.263	80.006	77.341	81.227	68.309	79.107	63.862	75.159	75.248	70.145	76.940	70.465	77.903	71.145	85.327	87.943	77.136	76.165	66.184	77.369
2010-06-02	96.802	86.036	83.578	82.146	80.050	83.584	69.330	80.521	65.879	78.793	76.129	71.338	78.891	73.025	80.526	74.758	87.243	90.343	79.581	78.990	68.811	81.580
2010-06-03	96.666	86.446	84.653	81.895	79.761	83.624	69.193	80.323	65.386	78.135	76.400	71.590	78.651	73.689	79.743	72.384	86.956	89.840	78.911	78.990	69.082	80.738
2010-06-04	98.007	83.469	80.403	78.400	76.928	80.847	67.874	78.004	63.238	73.717	74.977	69.643	76.540	71.826	77.008	68.667	84.848	87.692	76.321	76.831	67.520	76.749
2010-06-07	98.405	82.256	78.328	77.413	75.728	79.409	67.064	77.353	62.470	72.621	74.368	68.324	75.692	70.497	75.677	68.380	84.426	86.846	75.252	76.514	67.235	76.099
2010-06-08	98.101	83.032	78.290	78.651	77.465	81.307	67.899	78.626	63.672	73.717	75.384	68.952	77.292	71.907	77.579	69.619	85.883	88.720	77.009	77.847	68.826	78.285
2010-06-09	98.112	82.679	78.341	78.367	77.052	81.427	69.007	78.711	64.105	73.435	75.655	68.512	77.532	71.129	77.679	68.811	86.151	89.360	77.154	77.308	68.947	77.473
2010-06-10	97.200	85.162	81.048	81.678	79.740	83.944	70.003	81.370	66.411	76.286	76.941	70.836	80.315	72.555	80.936	71.850	88.278	91.508	80.178	80.006	70.718	80.841
2010-06-11	97.818	85.543	82.149	81.795	80.154	84.543	70.675	81.766	66.234	76.004	76.874	71.401	81.179	73.090	81.620	71.458	88.814	92.034	80.686	80.006	70.058	81.403
2010-06-14	97.735	85.515	82.667	82.313	80.174	84.024	70.413	81.737	66.214	76.882	77.212	71.527	80.939	74.418	80.775	71.602	88.355	91.668	80.015	81.117	70.223	81.004
2010-06-15	97.431	87.433	84.742	84.922	82.594	86.201	72.355	83.830	68.362	78.918	78.228	73.725	83.050	76.346	83.149	74.615	90.654	93.771	82.026	82.800	71.529	84.579
2010-06-16	97.703	87.391	84.350	84.521	82.594	86.661	73.426	83.434	68.086	78.887	78.093	73.913	83.402	76.460	83.472	74.693	91.018	93.931	82.352	82.705	71.784	84.091
2010-06-17	98.164	87.475	84.451	84.789	82.180	86.081	73.737	82.897	67.928	78.229	78.093	73.411	83.274	76.168	83.075	75.241	89.255	92.834	82.080	83.086	71.424	85.155
2010-06-18	97.965	87.532	84.501	84.638	82.552	86.381	73.812	83.463	67.850	77.947	78.838	73.536	83.626	77.643	83.547	75.254	89.964	92.925	82.225	82.832	71.424	85.022
2010-06-21	97.892	87.193	83.629	84.621	83.979	88.039	73.974	84.226	68.598	79.200	80.667	74.729	83.802	79.214	84.442	75.045	92.604	96.159	83.272	84.607	72.790	84.549
2010-06-22	98.478	85.754	81.908	83.551	82.366	87.060	73.289	83.532	67.416	77.477	79.515	73.913	82.251	77.594	83.050	73.897	91.634	94.656	81.816	82.980	72.085	83.545
2010-06-23	98.845	85.486	81.681	84.110	82.578	88.134	72.607	84.023	67.554	77.787	79.852	73.787	82.277	77.745	83.269	74.704	92.487	95.373	81.687	83.618	72.413	82.982
2010-06-24	98.761	84.076	80.378	82.647	81.121	86.340	72.155	83.705	67.002	76.401	79.236	73.348	80.911	77.223	81.821	72.581	91.188	94.240	80.194	83.076	70.586	81.494
2010-06-25	98.918	84.471	81.756	83.123	82.078	87.187	72.959	84.081	67.042	76.432	79.715	73.160	82.341	77.240	83.531	73.695	92.080	95.188	81.355	83.873	71.477	82.952
2010-06-28	99.620	84.104	81.288	82.511	81.516	86.723	72.758	84.515	66.982	76.779	79.783	72.908	81.940	76.865	82.545	72.817	91.906	94.679	80.839	84.097	72.290	83.177
2010-06-29	100.049	81.466	78.214	79.686	78.206	82.731	71.553	81.393	64.795	73.502	78.006	70.962	78.083	73.443	78.338	70.851	88.106	90.865	77.025	81.354	71.047	80.262
2010-06-30	100.196	80.605	77.316	79.141	77.686	82.650	71.188	81.422	64.854	73.093	78.211	70.334	76.958	72.856	77.189	68.991	87.583	90.449	76.325	82.247	70.709	79.540
2010-07-01	100.152	80.422	76.760	80.299	78.248	82.731	71.264	82.289	64.243	72.652	78.621	70.208	76.701	73.182	78.612	69.161	87.990	91.027	77.135	82.406	70.771	80.217
2010-07-02	99.973	79.878	75.921	80.128	78.581	82.791	72.105	82.289	64.785	73.691	78.758	70.899	76.428	72.107	79.736	69.921	87.331	90.195	77.854	82.056	71.584	81.855
2010-07-06	100.215	80.318	74.931	81.728	80.038	83.840	72.720	82.838	64.785	75.014	79.646	73.850	77.826	74.062	80.060	71.572	88.552	91.905	78.333	82.502	73.027	83.838
2010-07-07	99.900	82.913	77.546	84.280	81.808	85.553	73.926	84.341	65.911	77.787	81.014	74.855	79.497	75.007	82.420	73.721	89.541	92.553	80.895	83.235	74.178	85.927
2010-07-08	99.658	83.721	78.663	85.097	82.203	85.876	74.190	84.601	66.543	77.251	81.356	75.106	79.963	75.773	83.156	73.787	89.676	92.345	81.669	83.427	73.610	85.957
2010-07-09	99.396	84.373	79.881	85.182	83.202	87.348	74.353	85.700	66.938	77.787	81.697	75.357	80.285	77.321	84.068	74.022	91.072	94.032	82.756	84.543	73.687	86.138
2010-07-12	99.564	84.373	78.980	84.859	82.536	87.046	74.052	84.630	66.760	78.134	81.082	75.106	79.304	77.468	82.295	73.538	91.227	93.547	80.802	84.352	73.426	85.777
2010-07-13	99.070	85.692	81.480	86.424	83.494	87.691	74.893	85.324	67.787	80.276	81.903	75.609	81.072	78.006	83.556	75.202	92.138	94.448	82.129	85.213	73.288	88.016
2010-07-14	99.564	85.721	81.188	86.731	83.327	87.368	75.445	84.833	67.648	80.024	81.903	76.237	81.361	78.804	82.919	74.743	90.529	93.570	81.798	84.288	73.088	88.121
2010-07-15	100.078	85.763	80.440	87.156	82.932	86.259	75.584	84.948	67.747	80.622	81.424	75.671	81.233	78.527	82.582	75.254	89.618	92.137	81.226	84.192	73.410	87.851
2010-07-16	100.656	83.296	77.508	84.365	80.455	84.565	73.712	83.243	66.582	78.480	80.057	74.290	78.726	75.561	80.085	73.996	87.447	89.548	79.052	82.630	72.582	86.153
2010-07-19	100.393	83.863	77.838	84.910	81.516	85.553	75.282	84.226	65.792	79.394	80.535	75.671	78.967	76.523	81.234	73.590	88.416	90.310	80.065	83.618	73.932	87.971
2010-07-20	100.498	84.785	79.145	85.488	83.431	87.469	76.312	85.122	66.404	79.394	81.629	76.990	80.252	77.908	83.930	75.005	90.626	92.784	82.184	83.650	74.485	89.849
2010-07-21	101.139	83.721	77.724	83.940	82.578	87.046	77.844	84.515	66.523	78.890	81.082	75.609	79.754	77.321	83.556	74.835	90.122	92.506	82.148	82.661	73.288	89.113
2010-07-22	100.582	85.593	80.490	86.765	85.076	89.203	78.610	86.422	67.234	81.914	81.903	76.802	81.972	78.755	86.178	78.006	92.933	95.049	84.838	84.958	75.114	91.683
2010-07-23	100.257	86.344	82.470	87.786	85.659	90.131	79.238	87.492	68.280	82.891	82.313	77.304	82.470	79.603	86.727	78.858	92.972	95.835	85.262	85.021	76.004	91.322
2010-07-26	100.225	87.309	84.349	88.398	86.241	90.131	79.740	87.665	68.359	83.836	83.270	78.121	83.065	80.759	86.440	80.194	93.612	95.627	85.649	84.671	76.235	92.028
2010-07-27	99.879	87.181	84.044	88.653	86.096	89.788	80.154	87.665	67.293	84.151	82.996	77.807	82.647	80.515	86.140	80.050	92.933	95.165	84.985	84.479	77.140	93.200
2010-07-28	100.309	86.614	82.686	88.194	85.617	90.030	78.924	86.885	67.056	83.332	82.381	77.618	82.197	79.945	86.764	79.093	92.759	95.188	85.354	83.682	76.250	92.539
2010-07-29	100.519	86.189	82.470	88.602	85.763	90.070	78.560	87.463	67.708	84.750	82.791	77.869	81.827	79.847	87.176	79.093	92.216	94.980	85.243	84.128	76.434	92.810
2010-07-30	101.107	86.259	82.521	88.330	86.179	90.292	78.673	88.561	68.497	83.804	83.885	77.932	81.892	79.928	87.863	79.473	93.437	95.326	85.888	84.575	77.201	92.855
2010-08-02	100.795	88.131	83.955	91.308	88.406	93.095	80.544	90.238	69.445	87.050	85.594	80.318	83.531	82.503	89.985	81.125	95.841	97.985	87.713	86.233	78.138	94.823
2010-08-03	101.269	87.692	83.282	91.172	87.990	92.187	80.820	89.370	68.935	86.545	84.706	80.570	83.515	82.829	88.924	80.247	95.279	97.037	87.307	85.851	77.984	94.252
2010-08-04	100.848	88.316	84.158	91.257	88.115	92.772	81.184	89.631	69.646	86.955	84.706	80.318	84.141	82.894	89.461	80.378	95.744	97.407	87.676	86.648	78.644	93.862
2010-08-05	101.332	88.216	83.168	91.189	87.719	92.167	81.548	89.024	69.290	86.514	84.569	79.816	84.061	82.454	89.586	80.338	95.279	97.153	87.455	85.978	79.120	92.780
2010-08-06	101.995	87.833	82.673	91.461	87.595	92.006	82.063	89.515	68.875	86.199	84.637	79.753	83.274	82.552	88.737	80.600	94.620	96.968	86.976	85.723	78.905	93.621
2010-08-09	101.974	88.372	83.587	91.563	88.053	92.228	82.879	89.544	69.547	87.081	84.774	80.821	83.274	82.829	88.787	81.400	95.550	97.592	87.344	86.584	79.473	93.696
2010-08-10	102.490	87.791	82.013	90.831	86.845	91.159	82.905	88.706	69.251	85.632	84.432	80.130	83.000	81.688	88.013	80.207	93.864	95.465	86.644	85.627	78.168	91.938
2010-08-11	103.069	85.309	78.790	86.697	84.077	88.054	80.707	85.555	67.591	82.292	82.450	78.121	80.429	78.348	85.091	77.534	91.111	92.807	83.751	83.554	77.539	88.662
2010-08-12	102.806	84.841	78.396	86.595	84.222	88.134	80.933	85.671	68.836	81.946	82.518	78.246	80.767	77.973	85.666	77.600	91.033	92.483	84.377	84.065	77.739	89.143
2010-08-13	103.248	84.529	77.508	86.288	84.680	88.134	82.490	85.989	69.112	81.662	83.612	78.811	80.734	78.674	85.653	77.718	91.615	92.576	84.543	85.053	78.046	89.459
2010-08-16	103.995	84.586	78.130	86.986	85.471	89.163	83.733	87.174	69.369	82.702	84.637	79.251	81.329	78.804	87.339	78.202	92.022	93.616	85.575	84.734	78.353	90.541
2010-08-17	103.469	85.621	79.475	87.956	86.366	90.373	84.637	87.665	70.041	84.057	86.005	79.439	81.956	80.238	88.387	78.792	93.088	94.402	86.238	85.213	79.611	92.795
2010-08-18	103.364	85.806	79.716	87.922	86.304	90.413	84.951	88.099	69.923	83.931	87.030	79.376	82.293	80.515	88.387	78.019	92.875	94.101	86.386	85.851	80.992	92.629
2010-08-19	103.827	84.359	77.533	86.509	85.638	89.445	84.336	87.347	69.112	82.481	86.688	78.623	81.361	80.645	87.226	77.298	92.100	93.477	85.225	86.010	81.668	90.541
2010-08-20	103.490	84.104	77.609	85.608	85.388	89.324	85.115	87.347	69.310	81.505	87.372	78.874	81.168	80.254	86.739	76.682	92.410	93.708	84.856	86.169	82.573	90.661
2010-08-23	103.627	83.735	76.556	85.437	84.618	88.376	84.914	86.220	69.389	80.906	87.645	79.251	79.915	79.782	85.266	77.036	91.460	92.414	83.677	85.723	82.481	89.113
2010-08-24	104.448	82.487	75.680	84.263	83.535	86.904	84.612	85.873	68.658	79.488	87.372	78.435	77.890	78.674	84.143	75.870	90.723	91.489	82.313	84.671	81.530	88.797
2010-08-25	103.974	82.785	76.822	84.348	82.994	86.642	83.394	86.047	69.231	79.457	87.304	77.241	77.922	77.549	83.743	75.123	90.432	91.420	82.092	84.607	81.361	89.384
2010-08-26	104.448	82.204	76.251	84.314	82.474	85.795	83.545	85.440	69.626	79.614	87.440	76.551	76.653	77.142	82.532	75.477	89.715	90.657	81.392	84.288	81.422	89.353
2010-08-27	103.248	83.565	78.244	85.965	84.285	87.731	84.600	87.347	70.812	81.284	88.602	77.618	78.308	78.217	85.753	76.630	91.130	92.391	83.714	84.671	83.909	91.638
2010-08-30	104.038	82.346	76.531	84.723	82.890	86.179	84.725	85.786	70.120	79.835	88.329	76.802	76.846	78.087	83.518	75.949	90.394	90.981	81.982	83.299	83.249	90.315
2010-08-31	104.501	82.431	76.378	84.978	83.390	86.864	84.951	86.336	71.464	80.654	88.124	76.237	77.279	77.875	84.580	76.525	90.762	90.819	83.309	83.650	84.906	90.856
2010-09-01	103.748	84.799	79.335	88.007	86.325	89.647	87.701	87.925	72.591	82.985	90.722	77.618	79.577	80.890	88.075	79.356	92.487	93.154	86.257	86.233	87.255	93.185
2010-09-02	103.316	85.678	80.211	88.500	86.470	90.171	87.739	88.099	73.277	83.552	91.269	77.681	80.268	80.922	88.412	80.338	92.933	94.101	86.883	86.106	86.840	93.997
2010-09-03	102.725	86.798	81.645	89.317	87.490	90.635	88.292	88.446	74.504	84.183	91.269	79.125	81.056	81.623	88.175	81.138	93.670	94.656	87.362	86.425	88.007	94.838
2010-09-07	103.537	85.820	80.097	88.075	86.221	89.808	87.614	87.636	74.821	82.576	90.038	78.246	79.722	80.743	86.814	79.107	93.398	93.708	86.238	86.839	86.641	93.005
2010-09-08	103.252	86.387	80.566	88.756	87.157	90.493	88.781	87.896	74.841	83.710	91.064	78.811	80.011	81.460	88.000	79.853	93.379	94.124	86.810	88.147	87.792	93.426
2010-09-09	102.440	86.756	80.617	89.589	87.657	90.816	89.623	88.532	75.138	84.309	91.611	79.063	80.317	82.275	88.362	80.129	93.922	94.564	86.865	88.593	87.976	94.252
2010-09-10	102.144	87.167	80.871	89.862	87.969	91.199	89.824	89.313	76.207	84.120	91.679	79.502	81.104	82.976	88.525	81.347	93.747	94.286	87.233	89.167	88.329	94.914
2010-09-13	102.630	88.188	82.838	91.495	90.072	93.397	90.866	90.758	77.770	85.537	92.978	82.014	82.293	84.100	90.934	83.208	96.035	96.921	89.205	91.368	90.186	97.078
2010-09-14	103.147	88.188	82.483	92.108	90.030	93.357	91.657	91.249	78.028	85.695	94.003	82.516	82.840	84.035	90.697	83.798	96.733	97.314	89.095	91.942	88.406	97.333
2010-09-15	102.788	88.472	82.952	92.142	90.155	93.357	91.896	91.278	78.028	85.222	93.662	82.893	83.081	84.393	90.297	83.863	96.190	96.690	89.002	92.452	87.930	99.016
2010-09-16	102.429	88.457	82.419	91.699	89.697	92.994	91.167	91.538	78.364	84.655	93.456	82.391	82.711	83.481	90.422	83.195	95.957	96.135	89.021	92.452	88.022	99.181
2010-09-17	102.661	88.486	82.762	91.257	89.551	93.034	91.419	91.625	78.740	83.489	92.910	82.265	82.872	83.725	89.611	82.553	96.287	96.991	88.542	93.377	87.638	99.106
2010-09-20	102.978	89.890	85.059	92.839	90.967	94.123	92.511	92.087	79.730	84.813	93.867	83.458	83.675	85.143	90.460	84.545	97.527	98.193	89.389	96.343	88.559	100.669
2010-09-21	103.938	89.606	84.564	92.822	90.696	93.921	91.218	92.145	80.225	84.939	94.345	83.207	84.222	85.338	90.984	84.767	97.314	98.123	89.205	96.311	89.541	100.504
2010-09-22	104.097	89.209	83.562	92.686	90.759	93.861	91.343	92.434	80.878	85.096	94.277	82.956	84.366	85.404	91.633	85.187	97.120	97.569	89.647	95.928	90.800	100.925
2010-09-23	104.245	88.491	82.551	91.682	90.176	93.659	91.218	91.452	80.640	84.466	92.636	82.893	84.222	84.410	92.607	84.649	96.403	96.829	89.776	95.003	90.969	99.918
2010-09-24	103.727	90.300	85.235	94.235	91.841	94.808	91.469	92.723	81.056	85.884	93.798	84.149	85.427	85.990	92.257	86.156	98.516	99.048	89.795	98.065	92.534	101.375
2010-09-27	104.530	89.958	85.019	93.758	91.675	94.829	92.712	92.290	81.175	85.695	93.593	83.710	85.009	85.844	92.869	86.052	97.702	98.539	90.753	97.682	92.995	102.172
2010-09-28	104.878	90.300	85.859	94.303	92.341	95.333	93.114	92.579	82.382	86.041	93.730	84.149	85.668	86.186	94.130	87.676	97.566	98.216	91.601	98.065	93.455	104.967
2010-09-29	104.625	90.172	86.100	94.150	92.653	95.696	92.298	92.550	83.075	86.861	94.072	84.714	85.363	86.609	95.066	87.558	98.090	98.747	91.969	97.746	94.560	105.313
2010-09-30	104.498	89.958	85.884	93.452	93.194	96.301	92.951	93.272	84.025	86.987	93.935	85.091	85.154	87.164	96.065	88.083	97.935	98.979	93.130	98.129	95.251	105.238
2010-10-01	104.554	90.328	86.342	94.388	94.568	97.450	93.641	94.342	85.648	89.318	94.687	85.593	86.616	88.712	97.526	89.039	98.439	99.626	94.070	101.254	96.371	105.012
2010-10-04	104.925	89.645	85.172	93.027	94.277	97.893	92.976	94.775	85.332	88.971	93.798	85.154	86.970	88.923	97.575	88.030	99.040	100.204	93.388	100.935	95.113	104.381
2010-10-05	104.946	91.425	87.589	95.664	95.983	99.607	93.177	96.654	88.360	91.460	95.097	85.531	88.287	89.885	99.473	90.166	101.327	102.330	95.489	101.924	96.632	108.664
2010-10-06	105.623	91.340	87.296	96.464	95.942	99.204	93.151	96.134	89.251	91.523	94.892	86.221	88.753	91.205	98.175	90.467	101.637	102.261	94.678	101.764	97.277	110.046
2010-10-07	105.729	91.240	87.042	96.140	95.088	98.357	91.218	95.354	88.815	90.956	94.550	85.845	87.500	90.390	96.851	89.144	100.784	101.383	93.443	100.903	96.371	108.574
2010-10-08	105.771	91.810	88.149	96.770	96.233	99.547	91.469	95.816	89.726	91.775	95.029	86.096	89.043	90.732	98.662	90.258	101.773	102.631	95.194	101.381	96.049	111.880
2010-10-11	105.877	91.924	88.225	96.651	96.171	100.132	91.381	96.221	89.726	92.311	95.439	85.217	89.203	89.885	98.999	90.192	102.257	103.602	95.323	101.031	96.970	113.397
2010-10-12	105.570	92.223	88.454	96.447	95.775	100.031	91.305	96.250	90.240	91.807	95.713	84.086	89.155	88.516	98.749	90.585	102.161	103.278	95.544	100.297	97.737	115.171
2010-10-13	105.570	92.907	89.803	97.536	97.545	101.906	94.181	97.348	92.833	93.855	96.670	84.652	90.425	89.608	101.021	92.236	104.816	105.728	97.202	102.817	99.334	116.193
2010-10-14	104.967	92.622	89.739	98.216	97.378	101.604	94.043	96.741	93.784	93.319	95.986	85.342	90.103	90.292	100.534	91.922	104.681	106.052	96.834	101.732	98.459	114.359
2010-10-15	104.512	92.764	89.434	97.893	97.253	101.765	93.252	97.030	93.348	92.626	95.849	85.342	89.846	90.667	100.372	91.123	105.689	106.792	96.539	100.425	98.796	115.772
2010-10-18	105.009	93.249	90.185	98.114	97.295	101.664	92.298	96.712	92.715	93.067	95.439	84.589	90.360	91.254	99.960	92.892	106.231	107.092	97.645	101.126	98.321	116.283
2010-10-19	105.369	91.881	88.429	95.953	94.214	98.579	91.820	94.689	89.211	89.665	93.730	81.951	88.593	86.023	96.939	88.672	103.537	104.572	94.457	98.001	96.110	111.744
2010-10-20	105.305	92.821	89.332	97.757	95.775	99.950	92.674	95.614	91.052	91.177	94.892	83.710	90.167	87.962	97.925	89.498	105.282	106.745	96.005	99.022	97.814	113.623
2010-10-21	104.724	92.978	88.900	97.230	95.713	99.849	92.674	95.122	90.795	92.878	95.097	84.086	90.730	87.962	95.728	89.550	105.107	106.653	94.567	100.329	97.553	114.029
2010-10-22	104.755	93.263	89.472	97.485	95.817	99.285	92.649	94.718	90.597	93.193	95.302	84.526	91.292	89.135	95.004	89.668	104.002	105.566	95.010	99.819	98.060	115.727
2010-10-25	104.724	93.519	90.007	97.859	96.858	100.011	93.064	95.440	91.903	94.548	95.439	86.912	91.726	90.667	95.878	89.812	105.844	106.838	96.078	100.329	99.195	115.817
2010-10-26	104.025	93.548	89.943	97.230	96.774	100.091	92.473	95.382	92.932	93.256	95.576	86.787	91.485	90.406	97.051	88.921	105.282	106.722	96.484	99.946	98.674	115.471
2010-10-27	103.422	93.348	89.714	96.294	95.130	98.599	93.189	94.515	92.160	92.248	95.644	85.970	90.826	88.809	95.179	87.480	102.587	104.203	94.789	98.671	97.001	111.399
2010-10-28	104.025	93.320	89.167	97.042	95.734	98.841	94.118	95.093	92.061	91.933	95.644	87.289	91.614	89.689	95.715	88.410	103.033	104.272	95.507	98.352	97.139	111.339
2010-10-29	104.491	93.434	89.447	97.008	96.004	99.244	95.236	95.498	92.457	92.437	96.191	87.289	92.433	88.630	96.177	88.751	102.626	103.948	96.042	99.468	97.185	111.188
2010-11-01	104.315	93.505	88.836	96.651	97.066	100.293	95.562	96.163	92.794	93.225	96.191	88.105	92.996	90.194	97.413	89.236	104.370	105.012	96.889	100.520	98.612	112.000
2010-11-02	104.665	94.260	90.681	98.250	98.273	101.462	97.094	97.261	94.120	94.233	96.875	88.419	94.040	91.254	98.911	90.861	105.631	106.352	98.419	101.509	99.687	112.977
2010-11-03	105.005	94.574	91.037	98.931	98.877	102.390	96.015	98.764	93.784	94.485	97.422	88.608	94.121	92.541	99.099	92.590	107.588	108.618	97.976	102.179	100.377	114.269
2010-11-04	105.853	96.397	93.340	101.177	101.125	105.031	97.835	100.990	96.099	98.392	98.447	90.555	95.117	94.170	101.845	94.346	110.167	110.675	100.667	105.177	103.493	118.356
2010-11-05	105.408	96.753	93.862	100.735	100.938	104.890	98.237	100.470	96.673	98.108	98.037	90.492	95.615	93.600	101.321	94.333	110.302	110.559	100.483	105.559	104.245	118.026
2010-11-08	105.440	96.653	93.785	100.122	100.521	104.305	98.325	100.643	97.683	95.871	97.148	90.178	95.824	93.095	100.896	94.425	110.554	110.790	100.409	103.997	105.120	117.620
2010-11-09	104.549	95.898	92.539	99.118	99.252	102.511	99.493	99.545	96.792	96.186	97.217	90.052	94.554	92.476	98.786	92.852	108.151	108.433	98.308	103.104	103.999	116.854
2010-11-10	104.941	96.354	93.569	99.408	99.980	103.156	99.154	100.209	96.812	96.596	98.105	90.492	95.294	93.910	98.474	93.979	108.848	109.195	98.677	103.582	104.322	116.162
2010-11-11	104.824	96.041	93.200	98.557	99.002	102.430	98.576	98.880	97.346	94.674	96.601	89.989	95.037	93.372	97.326	94.005	109.062	109.681	97.940	101.892	101.360	114.209
2010-11-12	103.955	94.844	91.648	97.740	96.608	100.192	97.233	97.261	95.704	93.697	95.166	87.854	93.767	90.374	95.815	92.394	106.154	106.375	96.207	98.320	98.796	111.759
2010-11-15	102.619	94.773	91.661	97.672	96.566	99.789	96.128	96.770	95.525	93.256	94.755	87.791	93.622	90.390	96.015	92.512	104.991	104.989	96.134	98.352	100.132	112.511
2010-11-16	103.382	93.249	89.879	95.375	94.027	96.240	94.696	94.660	91.864	89.759	93.320	87.101	92.064	88.304	93.381	89.943	101.850	101.960	93.628	94.493	95.957	107.882
2010-11-17	103.085	93.334	90.121	95.902	94.506	96.885	94.545	95.036	92.734	90.547	93.525	87.038	92.723	88.760	93.730	91.096	102.025	102.076	94.531	95.482	95.481	108.664
2010-11-18	102.841	94.773	91.877	98.302	96.754	99.345	96.228	96.654	95.031	92.595	95.439	88.231	94.747	91.384	96.377	92.276	104.196	104.249	96.779	97.363	98.674	111.549
2010-11-19	103.054	94.958	92.182	98.302	96.816	98.821	97.697	96.799	95.525	93.099	95.781	88.419	95.695	92.101	96.452	92.551	102.820	103.232	97.129	95.418	98.904	111.699
2010-11-22	103.605	94.987	92.628	97.247	96.525	98.418	98.551	96.365	96.357	91.996	95.849	89.047	95.760	92.182	95.266	91.830	102.219	102.816	96.576	96.438	99.702	108.784
2010-11-23	103.817	93.619	91.750	94.320	93.465	95.313	96.730	94.024	94.813	89.665	93.867	87.226	93.349	87.180	92.532	88.738	99.989	100.481	94.015	93.823	98.014	103.134
2010-11-24	102.704	95.086	93.811	95.817	95.630	97.389	98.174	95.325	96.060	91.240	95.097	88.231	96.194	90.292	94.804	90.284	102.005	102.168	96.392	94.652	99.441	105.673
2010-11-26	103.149	94.089	93.162	94.218	93.257	95.998	96.843	94.053	95.605	91.240	93.662	87.603	94.426	87.196	93.393	88.829	99.873	99.857	94.586	92.420	95.297	102.322
2010-11-29	103.372	94.303	93.302	93.384	93.985	96.724	96.416	95.180	96.020	89.822	93.935	88.357	94.779	87.506	94.030	88.934	101.405	101.336	94.825	93.217	96.955	99.647
2010-11-30	103.552	93.619	92.564	92.329	93.215	95.756	96.228	94.429	94.219	88.782	93.115	88.482	94.972	87.946	93.443	87.427	100.513	100.181	94.180	93.122	96.494	100.594
2010-12-01	102.191	95.699	94.638	94.949	95.879	98.438	96.944	96.423	96.555	91.996	94.687	90.994	96.370	90.651	95.578	89.367	103.052	102.746	95.986	96.662	99.809	103.720
2010-12-02	101.935	96.924	95.592	96.753	97.774	100.152	97.408	97.608	98.205	95.052	95.781	92.438	97.495	92.166	96.664	92.839	104.448	104.156	97.331	97.905	101.881	105.718
2010-12-03	101.946	97.195	96.279	97.689	98.128	100.454	98.438	98.099	99.117	95.682	95.439	92.815	97.511	93.388	97.563	94.176	103.440	102.677	97.976	97.746	101.590	106.184
2010-12-06	102.584	97.152	96.877	97.247	97.961	99.970	97.484	97.724	99.930	96.785	95.302	93.694	97.849	93.193	96.989	94.687	102.044	101.336	98.050	97.618	101.682	106.410
2010-12-07	100.883	97.209	97.437	97.298	97.503	99.386	98.087	97.435	100.901	96.596	95.439	93.380	97.286	93.453	96.002	93.232	102.180	101.683	97.092	97.268	101.605	105.824
2010-12-08	100.022	97.480	97.374	97.587	96.879	98.519	97.710	96.943	100.485	95.745	95.918	93.004	97.399	93.014	94.754	93.481	100.513	100.088	96.281	96.311	99.763	106.049
2010-12-09	100.235	97.821	97.704	97.842	96.546	97.349	98.036	96.307	99.573	96.312	96.601	93.757	96.579	94.382	93.581	93.966	100.396	100.227	95.618	92.898	100.684	101.826
2010-12-10	99.384	98.391	98.926	98.063	96.983	98.337	98.036	96.568	99.434	96.249	96.396	94.071	97.302	94.431	94.417	94.215	100.997	100.389	96.244	94.652	100.822	100.774
2010-12-13	99.703	98.405	98.417	99.118	97.607	99.123	98.174	97.666	99.870	97.761	96.328	94.134	97.993	94.871	95.928	94.569	101.889	101.406	97.184	95.832	100.669	102.292
2010-12-14	98.651	98.534	98.366	99.271	97.753	99.325	98.853	97.464	99.414	98.486	96.738	94.448	98.234	95.539	96.015	94.805	101.909	101.198	97.129	96.470	101.099	102.157
2010-12-15	98.247	98.064	98.061	97.961	96.171	97.551	99.644	96.018	98.562	96.911	96.123	94.260	97.110	93.779	94.018	94.032	99.350	98.840	95.839	94.429	100.347	99.813
2010-12-16	98.831	98.676	98.964	98.506	96.441	97.611	99.995	96.539	97.571	96.753	95.918	95.704	97.656	94.725	94.018	94.634	98.652	98.470	96.226	95.832	99.901	99.302
2010-12-17	99.682	98.833	99.269	97.961	96.587	97.410	100.799	96.596	97.412	96.753	95.849	96.206	98.106	94.643	94.492	94.425	98.555	98.447	96.521	96.151	98.674	96.687
2010-12-20	99.671	99.032	99.664	98.182	96.150	97.047	100.698	96.455	98.126	96.596	95.576	95.327	98.122	95.311	93.543	94.779	98.262	98.352	96.162	95.896	96.417	95.214
2010-12-21	99.884	99.688	100.771	99.004	97.554	98.624	100.083	97.849	98.205	97.284	96.801	96.031	99.097	95.816	95.145	96.304	100.508	100.418	97.331	97.363	97.802	96.617
2010-12-22	99.607	100.043	100.741	99.193	97.890	98.827	98.777	98.052	99.157	98.136	96.871	96.095	99.372	96.094	96.112	96.425	100.449	100.139	97.962	97.523	98.359	98.535
2010-12-23	99.257	99.871	100.613	99.141	97.785	98.644	98.413	97.617	99.414	98.263	97.218	96.287	99.113	95.947	95.996	97.255	99.336	98.863	97.795	97.204	98.390	99.471
2010-12-27	99.639	99.885	100.920	98.935	97.470	97.810	97.195	97.675	99.018	98.610	98.331	97.183	98.920	95.506	95.403	97.014	99.199	98.747	97.072	96.917	98.050	99.743
2010-12-28	98.593	99.986	100.639	99.021	97.554	97.302	96.567	97.036	99.533	98.673	98.331	97.183	98.790	96.307	95.506	97.791	97.852	97.911	96.905	96.853	98.762	98.958
2010-12-29	99.702	100.086	100.856	99.880	98.804	98.697	97.776	98.660	100.099	99.084	99.096	98.335	98.934	97.565	98.088	98.701	99.199	99.281	98.533	98.309	99.907	99.758
2010-12-30	99.499	100.029	100.665	99.399	99.307	99.430	99.435	99.359	99.921	100.032	99.166	98.976	99.063	99.412	99.457	99.384	99.434	99.025	99.332	98.884	99.582	100.211
2010-12-31	100.000	100.000	100.000	100.000	100.000	100.000	100.000	100.000	100.000	100.000	100.000	100.000	100.000	100.000	100.000	100.000	100.000	100.000	100.000	100.000	100.000	100.000
2011-01-03	99.691	101.002	101.738	100.824	100.966	101.608	100.842	101.340	100.755	100.316	101.182	100.704	100.856	100.964	100.930	100.187	101.641	101.485	100.891	101.021	101.300	100.725
2011-01-04	99.925	100.859	100.230	100.515	101.427	101.934	97.236	101.807	99.960	102.937	101.599	99.936	100.904	101.193	101.382	99.290	103.066	102.762	100.427	99.681	101.563	102.432
2011-01-05	98.849	101.374	101.406	100.086	101.175	102.300	95.741	102.069	99.384	102.464	103.060	98.271	101.631	101.226	100.194	98.326	103.320	102.854	100.613	98.596	103.080	104.365
2011-01-06	99.360	101.202	100.933	98.935	100.105	101.323	94.698	101.049	97.597	101.011	102.364	98.079	101.179	100.523	99.199	96.385	101.758	102.042	99.313	96.970	102.059	103.187
2011-01-07	100.021	101.045	100.358	98.540	99.181	100.081	92.060	100.758	96.148	100.032	102.712	96.543	101.147	101.062	98.295	95.661	101.895	101.300	98.459	94.737	99.690	100.876
2011-01-10	100.362	101.016	100.933	98.368	98.153	99.247	90.578	99.738	93.447	98.673	101.947	96.735	100.824	99.559	97.300	95.273	100.918	100.511	97.995	92.504	96.549	99.638
2011-01-11	99.968	101.388	101.342	99.038	99.202	100.305	90.113	100.670	94.877	99.526	102.434	99.040	100.598	100.621	99.393	95.313	101.934	101.648	98.886	93.270	96.579	99.275
2011-01-12	99.680	102.276	102.211	101.220	101.196	102.442	92.249	102.156	94.559	103.917	103.686	100.896	100.840	102.647	101.602	96.652	103.867	103.713	100.835	95.470	98.452	101.344
2011-01-13	100.352	102.147	102.173	101.494	100.315	101.303	93.593	101.719	93.110	103.316	103.686	100.512	100.856	101.879	100.000	95.969	102.988	103.411	99.629	93.046	99.783	102.447
2011-01-14	100.075	102.806	102.940	102.113	100.609	100.733	93.467	101.865	91.620	104.327	103.547	100.576	101.357	102.925	100.000	96.036	103.867	103.388	99.796	90.909	99.582	101.420
2011-01-18	99.829	103.106	103.016	102.783	100.462	101.750	93.153	102.010	93.527	106.096	103.686	100.576	101.809	102.566	100.568	95.769	102.363	102.622	100.074	92.026	97.926	100.302
2011-01-19	100.085	101.990	100.371	102.078	99.685	100.529	92.123	102.040	93.527	105.496	102.643	100.768	100.662	102.566	99.328	92.823	102.363	102.901	98.737	90.750	98.205	98.701
2011-01-20	99.307	101.818	99.323	101.202	98.594	99.349	92.123	100.758	92.375	103.822	102.503	100.128	100.307	101.814	97.997	91.283	100.977	101.207	97.494	90.813	96.966	96.118
2011-01-21	99.638	101.904	98.658	101.752	97.565	98.840	92.437	100.029	91.183	104.359	101.878	99.360	99.822	99.869	96.886	91.269	100.098	100.325	97.029	91.069	94.691	96.647
2011-01-24	99.648	102.620	99.387	102.834	98.321	99.593	92.714	99.913	91.640	103.822	101.808	99.680	100.565	101.291	98.178	92.059	99.961	99.954	98.218	92.089	89.135	96.526
2011-01-25	100.149	102.620	99.540	102.628	97.733	98.860	92.111	99.388	91.025	102.937	100.209	99.936	99.887	100.768	97.222	90.439	99.219	99.397	97.289	90.590	89.429	95.575
2011-01-26	99.542	103.092	101.125	103.281	98.594	98.819	92.450	100.291	92.712	104.896	100.000	101.024	100.743	102.795	97.248	91.149	100.430	100.000	97.883	91.388	91.921	96.375
2011-01-27	99.915	103.421	101.419	103.521	98.258	98.148	91.960	100.728	96.088	104.959	100.556	101.793	100.178	103.399	95.788	91.042	100.273	100.116	96.788	89.984	93.143	94.246
2011-01-28	100.373	101.560	98.939	101.220	95.151	95.298	89.535	98.135	95.651	101.832	98.609	99.808	97.109	100.278	93.734	86.770	97.324	97.540	94.059	86.603	90.203	87.630
2011-01-31	99.979	102.319	99.629	102.095	96.159	96.173	89.648	98.776	96.207	102.369	98.818	99.680	98.127	100.343	94.574	87.828	98.848	98.747	95.377	87.624	90.698	90.606
2011-02-01	99.514	103.979	101.930	104.517	98.489	97.273	91.407	99.825	98.828	105.938	100.348	102.177	100.840	103.481	96.486	89.274	100.059	99.420	97.679	87.496	91.611	94.336
2011-02-02	99.279	103.822	101.547	104.431	97.754	97.476	89.812	99.738	98.928	106.317	100.209	102.113	101.453	103.269	94.806	89.194	99.746	99.304	96.788	86.539	91.859	94.366
2011-02-03	98.713	104.008	101.904	104.449	97.628	97.252	88.982	99.476	100.218	106.001	100.348	102.049	101.211	103.040	94.703	89.435	99.629	99.049	96.788	87.719	92.401	91.346
2011-02-04	98.104	104.323	102.083	104.414	97.607	96.682	89.296	99.009	99.047	106.759	101.113	102.497	100.194	103.187	93.088	89.810	99.688	99.489	95.488	85.646	93.438	94.034
2011-02-07	98.061	105.010	103.093	104.741	97.733	96.255	88.932	98.019	99.285	106.886	101.391	102.817	100.630	102.876	92.145	89.073	98.887	98.561	95.210	86.539	92.989	94.185
2011-02-08	97.388	105.511	103.822	105.428	97.775	96.092	87.952	98.048	98.292	105.654	101.182	101.729	100.210	102.533	93.488	90.345	98.848	98.816	96.045	85.805	92.524	95.378
2011-02-09	97.944	105.225	103.361	105.119	95.529	94.952	86.746	96.241	94.976	104.738	100.348	100.000	98.530	99.837	90.930	88.243	96.152	96.310	93.780	84.147	90.543	94.095
2011-02-10	97.623	105.339	103.770	104.431	94.626	94.260	87.701	95.600	94.301	102.337	98.887	97.951	97.545	98.121	90.724	87.855	95.488	96.008	93.724	83.732	89.057	93.173
2011-02-11	98.072	105.998	104.895	104.483	95.781	95.665	90.251	96.066	95.075	104.611	98.470	95.839	99.015	96.911	92.894	89.703	95.977	96.728	95.117	85.837	89.568	94.517
2011-02-14	98.104	106.284	105.432	104.689	95.298	96.479	91.068	96.678	94.936	103.316	98.401	95.070	98.627	97.500	93.837	88.591	97.051	97.285	95.414	87.560	90.296	92.796
2011-02-15	98.328	105.883	104.831	104.380	95.487	96.011	89.686	96.562	95.433	102.748	98.401	95.198	97.933	97.434	93.953	88.002	96.641	97.006	95.748	88.070	91.425	93.249
2011-02-16	98.189	106.599	105.675	105.634	96.285	97.558	89.447	97.873	95.214	103.727	99.026	95.519	98.821	97.402	95.439	89.221	98.398	98.190	96.862	88.262	93.964	95.122
2011-02-17	98.553	106.914	106.416	105.995	96.620	97.476	89.033	98.922	95.532	102.685	99.235	95.647	99.790	97.598	95.956	90.627	98.594	99.002	97.419	89.314	95.589	96.390
2011-02-18	98.531	107.100	106.531	106.355	97.208	97.558	88.555	98.834	96.604	102.306	100.070	97.375	100.533	98.823	96.667	91.470	98.730	99.165	98.013	88.676	96.069	96.587
2011-02-22	99.482	104.910	103.796	103.315	94.102	95.013	85.930	95.950	94.480	100.948	98.401	92.958	97.384	94.934	93.747	89.047	95.371	95.614	94.838	87.018	93.391	92.237
2011-02-23	99.236	104.180	102.007	103.452	94.186	95.257	84.359	96.300	93.944	101.958	98.401	92.638	96.447	94.460	94.574	89.422	95.078	95.707	95.395	86.794	93.732	90.107
2011-02-24	99.493	104.123	102.658	103.538	94.416	95.156	84.058	96.241	94.579	103.443	97.357	92.382	96.625	94.476	95.349	89.743	95.020	95.521	95.377	85.072	93.376	87.555
2011-02-25	99.813	105.311	105.036	104.775	95.550	96.764	85.239	97.086	94.480	105.559	97.983	93.662	97.739	95.604	95.465	91.470	96.211	97.099	96.342	86.061	94.722	88.778
2011-02-28	99.771	105.926	105.151	105.720	96.117	98.107	87.789	97.494	94.460	107.107	97.844	94.366	98.708	94.885	95.956	92.890	97.695	98.515	96.955	86.475	95.558	88.748
2011-03-01	99.885	104.194	103.042	104.243	95.130	97.435	86.520	96.999	94.361	105.843	97.775	94.366	97.481	93.479	94.483	90.988	97.168	97.865	95.711	87.847	94.831	83.945
2011-03-02	99.360	104.423	103.476	104.792	96.432	98.148	86.244	97.756	94.694	107.770	98.540	94.686	98.078	94.574	96.047	92.983	98.555	98.770	97.159	88.421	95.682	83.930
2011-03-03	98.685	106.227	105.828	106.132	98.342	99.450	89.083	99.592	95.172	109.886	99.791	96.607	99.709	97.091	97.506	94.135	99.863	100.534	98.849	90.813	97.106	87.509
2011-03-04	99.392	105.454	105.368	105.170	98.447	99.064	89.271	99.971	95.569	109.981	99.583	96.927	99.160	98.251	97.817	93.492	99.590	100.812	98.663	89.793	96.285	87.963
2011-03-07	99.146	104.566	103.643	104.157	97.061	98.473	88.455	99.446	94.754	110.455	99.096	95.198	97.787	96.274	96.628	92.769	99.219	100.023	96.788	87.719	96.533	85.637
2011-03-08	98.910	105.454	105.330	104.483	98.363	99.858	87.990	100.408	94.317	109.981	100.070	96.735	98.385	97.826	96.693	93.747	101.426	102.437	96.658	89.793	100.015	89.186
2011-03-09	99.489	105.282	104.908	104.517	98.552	99.898	87.010	100.291	93.064	109.570	100.417	96.543	98.466	97.974	96.227	93.800	101.914	103.110	96.714	89.825	99.845	91.044
2011-03-10	100.335	103.392	102.211	101.924	95.634	96.927	84.460	99.126	90.122	105.717	99.235	93.342	96.463	94.672	93.721	90.613	100.273	101.276	94.096	87.879	98.390	90.666
2011-03-11	100.099	104.065	102.480	101.924	96.620	97.191	84.560	99.971	91.533	105.970	99.166	93.726	97.513	94.950	94.496	92.434	99.785	101.021	95.061	88.517	98.901	92.856
2011-03-14	100.324	103.493	101.930	100.103	97.187	98.026	84.033	99.913	90.440	108.023	98.401	93.214	97.917	96.045	95.594	93.265	99.707	101.114	95.823	89.601	99.814	94.351
2011-03-15	100.688	102.362	101.022	98.008	95.571	96.519	84.661	98.368	89.466	105.591	97.497	91.037	96.560	94.296	94.599	89.234	98.164	99.350	94.764	88.389	99.195	94.034
2011-03-16	101.545	100.558	100.013	94.967	93.619	95.176	83.568	96.329	88.909	103.885	96.384	88.732	94.461	92.515	92.726	86.837	95.469	96.890	92.536	87.719	96.502	90.500
2011-03-17	101.234	101.746	100.230	98.128	94.773	95.115	82.249	96.766	86.782	108.054	97.636	90.525	94.606	95.097	92.933	87.333	96.094	97.424	92.722	88.102	96.688	90.968
2011-03-18	101.170	102.147	101.559	99.485	94.941	95.542	82.588	97.698	87.239	108.212	98.401	91.421	94.671	96.356	94.703	87.614	96.230	96.728	93.687	86.986	96.905	92.282
2011-03-21	100.645	103.722	103.911	101.941	96.767	96.825	85.138	99.854	89.187	109.981	99.791	92.574	95.898	98.137	95.078	89.756	98.691	99.211	94.746	87.624	99.721	93.279
2011-03-22	100.699	103.364	103.361	101.649	97.061	97.374	86.709	100.233	89.963	109.507	99.652	91.869	96.463	98.170	96.525	91.028	98.926	99.397	95.915	87.751	99.288	94.955
2011-03-23	100.570	103.636	103.681	101.769	98.342	99.206	87.688	100.874	91.991	111.308	100.695	93.150	98.110	98.202	97.196	92.421	99.824	100.232	96.825	89.761	100.062	94.759
2011-03-24	100.056	104.642	104.397	103.126	99.475	99.491	89.284	101.807	93.820	112.255	101.113	94.302	99.257	100.294	97.158	93.760	101.055	101.253	97.494	91.228	101.610	95.711
2011-03-25	99.788	105.030	105.306	101.992	99.370	99.735	89.724	101.981	91.494	111.466	100.695	94.302	98.724	101.536	97.235	93.988	101.094	101.346	97.104	91.930	101.083	94.804
2011-03-28	99.821	104.772	105.076	101.941	98.866	98.982	89.472	101.661	87.179	112.445	100.278	93.598	98.805	101.275	96.176	93.198	100.254	100.557	96.380	91.930	100.186	94.382
2011-03-29	99.531	105.461	106.062	102.473	100.000	99.939	88.442	102.710	88.869	112.160	101.321	94.046	99.225	102.598	97.196	94.938	100.527	101.462	97.141	94.226	101.733	95.439
2011-03-30	99.874	106.223	107.432	103.693	101.280	101.710	89.083	104.196	88.909	113.203	102.225	94.430	100.468	104.576	99.121	96.867	102.480	103.040	98.608	95.120	103.668	96.436
2011-03-31	99.617	106.166	107.804	103.195	102.162	102.402	90.251	104.837	90.758	113.171	102.851	95.134	101.502	105.164	100.142	97.657	103.574	104.224	99.870	95.662	103.405	96.420
2011-04-01	99.830	106.625	108.278	104.174	103.799	104.702	92.475	106.381	90.281	115.730	103.894	96.671	102.923	107.436	102.351	99.357	104.609	105.570	101.392	96.172	105.618	99.381
2011-04-04	100.055	106.712	108.521	104.311	104.681	106.106	93.342	107.255	88.610	117.025	104.033	96.927	103.004	106.848	103.075	99.746	106.504	107.566	101.838	97.671	107.120	102.794
2011-04-05	99.551	106.755	109.110	104.054	104.471	105.658	93.982	107.459	89.107	116.488	103.686	96.863	102.923	107.060	102.726	99.946	106.230	106.753	102.005	97.416	107.073	103.111
2011-04-06	99.121	107.014	109.353	104.912	105.038	105.272	93.693	107.284	89.167	117.562	103.755	98.784	103.359	107.354	101.628	101.245	106.582	106.916	101.560	97.161	107.243	104.335
2011-04-07	99.132	106.784	108.700	104.397	104.933	105.618	93.128	107.080	86.461	117.119	104.312	99.360	102.568	106.308	102.558	100.951	105.820	106.730	101.560	96.970	108.822	105.422
2011-04-08	98.842	106.352	107.560	105.256	105.038	105.435	93.857	107.547	87.814	118.035	103.825	98.848	103.149	106.177	102.855	101.259	106.133	106.800	101.671	96.172	107.955	103.700
2011-04-11	98.971	106.022	106.600	105.050	103.799	104.152	92.399	105.041	85.248	116.898	102.712	97.951	103.537	105.262	101.382	99.491	104.922	105.755	100.538	94.609	106.501	102.870
2011-04-12	99.529	105.203	105.204	104.071	101.847	102.850	90.641	104.895	81.985	114.403	101.739	96.031	101.986	103.350	99.070	97.884	103.730	104.525	98.570	93.684	107.011	103.293
2011-04-13	99.916	105.246	105.345	104.380	102.687	102.727	91.683	105.478	79.737	115.098	102.434	96.991	102.439	105.883	98.540	96.867	104.785	105.547	98.069	95.885	107.986	103.972
2011-04-14	99.583	105.303	105.831	104.844	103.002	103.196	92.714	106.439	78.782	113.898	102.225	97.311	101.970	107.093	98.837	96.452	104.883	105.709	98.422	96.778	108.698	104.184
2011-04-15	100.313	105.749	106.958	104.689	103.128	102.850	92.990	106.469	81.289	114.245	102.017	96.479	102.374	107.240	99.625	96.344	105.547	106.266	98.793	95.279	108.961	105.332
2011-04-18	100.560	104.527	105.191	102.542	100.546	101.079	91.118	105.361	78.921	110.297	101.599	95.006	99.677	105.328	97.700	93.559	104.043	104.177	96.695	93.238	108.203	100.982
2011-04-19	100.689	105.073	105.217	103.298	101.994	101.486	92.676	105.740	79.797	112.761	102.295	95.583	100.953	106.717	99.031	95.166	103.770	104.061	98.496	94.769	110.416	103.293
2011-04-20	100.292	106.611	107.368	105.926	104.408	103.867	93.970	107.226	78.643	114.972	103.338	98.464	102.406	110.394	100.827	97.523	105.840	106.730	99.889	96.906	111.763	104.395
2011-04-21	100.367	107.157	108.162	106.613	105.332	104.824	94.962	108.362	79.220	116.014	103.268	99.872	102.955	111.718	101.550	99.344	106.621	107.612	100.408	96.874	111.732	105.196
2011-04-25	100.721	107.042	108.021	106.613	104.471	104.010	95.138	108.129	77.847	115.730	103.199	99.424	102.390	111.521	100.995	98.688	105.684	106.452	100.149	95.821	110.246	105.029
2011-04-26	101.151	107.976	109.097	107.437	105.374	104.071	96.646	108.246	75.897	115.824	104.103	100.192	103.214	111.897	101.848	100.067	106.445	106.777	100.928	96.619	110.107	104.954
2011-04-27	100.861	108.638	109.750	108.777	105.185	102.951	97.085	107.838	77.668	116.488	104.659	101.857	103.327	111.718	100.633	101.379	104.629	105.755	100.111	95.949	110.602	104.304
2011-04-28	101.247	108.982	110.250	109.516	104.324	101.812	96.997	107.430	81.010	116.235	104.312	101.280	102.745	111.685	99.276	101.593	103.926	104.943	99.090	95.056	109.859	104.667
2011-04-29	101.451	109.299	110.647	109.000	104.954	102.524	98.291	107.488	83.238	117.498	104.381	102.433	103.860	112.714	100.413	102.933	104.180	104.920	100.576	95.311	110.695	106.721
2011-05-02	101.421	109.112	109.353	109.705	104.975	101.913	97.940	107.110	83.417	116.077	104.451	102.049	102.955	113.809	99.199	102.678	104.160	104.595	99.480	93.589	110.602	105.634
2011-05-03	101.690	108.638	107.970	108.811	102.645	99.288	98.040	106.061	82.221	113.298	103.547	100.576	100.339	111.587	97.196	99.799	101.914	103.295	97.531	90.622	106.005	105.860
2011-05-04	101.948	107.861	106.574	107.884	100.945	97.415	95.741	104.575	85.726	110.518	102.573	100.064	98.789	109.348	94.806	97.924	100.293	101.439	95.618	89.314	105.355	104.048
2011-05-05	102.454	107.028	106.087	105.754	99.979	95.909	95.063	104.021	84.024	106.570	101.043	100.384	97.836	108.139	94.121	95.220	99.395	100.603	94.820	88.517	103.993	103.217
2011-05-06	102.508	107.416	106.651	105.806	101.280	97.720	96.432	105.303	89.512	107.675	101.947	101.344	98.369	108.923	95.633	96.492	100.859	101.601	95.990	90.654	103.080	101.042
2011-05-09	102.659	107.933	107.893	106.561	101.469	98.412	96.068	106.265	87.990	108.465	102.503	101.793	98.999	108.155	95.995	96.117	101.621	101.787	96.361	90.239	105.510	102.039
2011-05-10	102.164	108.882	109.546	107.575	102.666	99.267	97.387	107.080	86.507	109.033	103.268	102.561	100.258	109.168	96.886	96.960	102.754	102.785	97.271	90.909	107.599	100.378
2011-05-11	102.530	107.775	107.522	105.411	100.399	97.252	96.106	105.332	84.364	106.475	102.712	100.896	98.482	107.567	94.380	94.162	100.664	101.253	95.098	89.729	107.878	95.393
2011-05-12	102.304	108.264	108.470	105.754	100.693	97.110	96.734	105.769	87.509	105.907	103.547	101.921	98.143	107.256	94.457	94.162	100.859	101.439	95.024	89.665	108.157	98.369
2011-05-13	102.702	107.387	106.958	104.105	98.489	95.746	96.809	104.312	88.590	103.601	101.878	99.872	97.045	105.115	92.481	91.805	99.648	100.255	93.520	89.187	105.510	93.611
2011-05-16	102.950	106.697	105.396	103.916	98.342	95.481	95.666	104.371	88.010	103.380	101.252	99.104	97.141	104.707	92.455	92.689	99.902	100.023	93.372	88.453	105.108	94.865
2011-05-17	103.251	106.582	105.063	104.139	98.657	95.950	95.666	104.837	89.131	103.885	101.252	98.784	96.592	104.511	93.979	92.983	99.512	100.139	94.114	87.719	105.293	95.137
2011-05-18	102.659	107.588	106.677	104.775	100.252	97.089	96.482	105.857	88.170	105.306	102.851	100.128	98.191	106.782	93.992	94.443	101.738	102.437	94.690	88.453	106.114	94.925
2011-05-19	102.767	107.804	106.907	105.376	99.601	96.540	95.804	106.002	88.851	105.970	103.268	99.488	98.660	105.671	92.907	94.778	101.699	102.390	94.189	88.198	105.618	94.397
2011-05-20	103.014	107.071	106.126	103.882	98.804	96.072	96.080	105.216	87.509	104.106	102.712	98.207	98.547	105.001	92.933	93.881	101.230	102.158	94.356	88.325	104.380	92.569
2011-05-23	103.154	105.720	104.218	101.477	96.746	94.179	94.585	103.438	85.726	100.726	101.043	96.671	97.432	101.160	91.654	90.935	99.141	99.652	93.205	86.507	102.430	91.512
2011-05-24	103.262	105.677	103.718	102.061	97.712	95.359	94.271	103.700	86.928	102.116	101.460	97.055	98.143	101.700	93.243	92.501	99.258	100.441	94.467	86.571	103.095	92.856
2011-05-25	103.273	106.036	105.024	102.714	97.922	95.542	94.698	103.584	89.051	103.159	101.878	97.183	98.708	101.667	93.114	92.555	99.922	100.928	94.114	86.284	103.188	92.614
2011-05-26	103.843	106.582	106.408	103.676	99.181	96.458	96.231	104.516	90.754	103.759	102.643	97.631	99.532	104.004	94.845	94.135	100.586	101.485	95.730	87.943	103.869	92.569
2011-05-27	103.832	107.071	107.138	104.431	100.231	97.924	96.294	104.808	90.613	106.286	103.894	98.015	100.339	106.047	96.047	94.871	101.191	102.530	96.714	88.963	104.659	90.288
2011-05-31	103.994	108.106	108.662	106.596	101.868	99.410	96.734	106.061	87.469	108.275	104.868	100.896	100.711	107.877	97.183	97.590	103.301	105.291	97.252	90.590	104.891	92.871
2011-06-01	104.851	105.720	105.165	104.071	100.042	97.781	95.879	104.225	83.002	106.380	103.268	100.768	98.207	106.128	95.155	95.688	102.109	103.226	95.228	89.984	101.795	91.814
2011-06-02	104.225	105.619	105.127	104.603	100.987	98.433	96.897	105.274	88.453	107.233	104.451	101.216	98.805	106.455	96.447	97.268	102.051	103.481	96.268	90.271	102.476	93.445
2011-06-03	104.635	104.513	103.590	104.655	100.483	97.802	96.734	105.216	87.908	106.822	104.312	100.832	98.014	105.916	96.770	96.331	100.508	101.439	95.915	89.825	101.795	93.309
2011-06-06	104.571	103.377	101.886	103.298	98.866	96.479	95.188	104.050	75.791	105.749	103.755	100.320	96.027	104.690	94.432	94.175	99.727	100.441	93.483	89.761	100.263	92.690
2011-06-07	104.765	103.377	102.130	104.243	99.643	97.293	95.553	104.371	78.901	109.539	104.381	101.152	96.625	105.213	94.716	95.702	100.117	101.068	94.003	90.558	99.381	94.517
2011-06-08	104.992	102.889	100.990	102.903	98.929	96.988	95.226	103.497	81.405	108.812	103.686	100.448	95.882	103.791	94.328	95.501	99.004	100.534	93.409	90.271	96.409	94.110
2011-06-09	104.571	103.579	101.528	103.968	99.706	97.578	94.472	103.030	83.404	110.423	104.381	101.216	97.319	104.429	94.832	95.702	99.590	100.696	94.059	90.750	97.462	94.895
2011-06-10	104.905	102.127	99.901	101.563	97.544	95.685	93.505	101.369	82.294	108.370	103.894	98.143	95.656	101.340	93.243	93.760	97.383	98.213	92.573	88.868	96.905	93.672
2011-06-13	104.679	102.127	99.619	101.718	97.376	95.461	91.859	101.690	81.728	108.054	103.268	96.863	96.027	101.814	92.907	93.399	97.480	98.909	92.518	89.059	96.982	93.868
2011-06-14	103.848	103.464	101.758	103.521	98.846	96.418	91.721	102.273	81.001	109.255	104.033	98.528	97.674	104.380	93.902	94.322	98.887	100.093	93.687	90.431	99.381	92.373
2011-06-15	104.970	101.682	99.940	100.120	96.725	94.606	90.013	100.466	79.204	106.128	103.199	96.671	96.302	102.223	92.313	91.966	97.090	98.259	92.499	88.038	97.400	88.733
2011-06-16	105.262	101.840	100.170	99.777	95.991	93.934	89.171	99.563	77.346	105.685	103.338	95.647	95.640	101.324	91.176	91.256	97.129	97.656	91.367	87.847	97.415	88.491
2011-06-17	105.186	102.113	100.196	100.756	96.117	93.873	90.226	100.524	77.467	105.559	104.937	95.519	95.688	101.177	91.589	92.207	96.680	97.656	91.868	87.432	97.075	90.319
2011-06-20	105.024	102.644	101.118	100.636	95.970	93.588	90.289	100.466	76.680	104.738	104.590	94.878	96.156	100.588	92.054	92.675	96.016	97.354	92.425	86.061	96.688	89.548
2011-06-21	104.884	104.110	103.308	102.817	97.733	94.789	92.211	102.064	77.487	106.191	105.494	96.287	97.174	103.072	92.674	95.046	97.358	98.854	93.394	87.281	99.257	90.545
2011-06-22	104.841	103.521	102.514	101.821	96.760	94.366	92.051	101.322	76.033	105.592	104.743	95.391	97.273	102.574	92.811	92.290	96.348	96.990	93.357	86.032	97.826	88.702
2011-06-23	105.391	103.291	102.911	100.945	96.632	94.140	91.351	101.055	76.356	103.417	104.603	95.006	96.882	102.328	91.591	92.168	96.209	97.367	92.867	87.313	97.260	89.531
2011-06-24	105.834	102.113	102.386	99.982	96.463	94.160	91.059	100.877	76.215	103.065	103.619	93.470	96.476	102.689	91.263	90.772	97.477	98.240	92.452	88.690	96.269	88.948
2011-06-27	105.423	102.918	103.180	100.805	97.587	95.334	92.319	101.678	74.721	104.217	104.322	94.174	97.191	103.330	92.391	91.599	99.380	99.915	93.281	90.451	95.954	88.702
2011-06-28	104.452	104.297	104.781	102.013	98.922	96.961	93.731	102.628	74.983	106.008	106.078	94.558	99.404	104.398	94.805	93.659	99.777	100.505	95.279	91.315	97.228	90.515
2011-06-29	103.826	105.231	105.281	103.799	99.834	97.641	94.813	103.340	75.104	107.320	106.359	95.775	101.177	105.663	95.565	94.824	99.479	100.151	96.617	91.891	98.612	91.528
2011-06-30	103.470	106.194	106.049	105.305	100.915	98.444	95.920	104.201	75.973	107.959	107.343	97.183	101.762	106.780	96.221	96.329	99.479	101.331	97.296	93.204	99.917	91.559
2011-07-01	103.211	107.761	107.701	106.461	102.102	99.618	96.353	105.180	76.054	109.207	108.537	98.528	102.901	108.538	97.284	97.102	101.818	102.157	98.653	93.236	100.295	92.665
2011-07-05	103.860	107.723	107.960	105.830	102.060	99.227	96.111	104.765	77.943	108.983	108.115	97.695	102.315	109.293	96.930	97.224	101.580	101.378	98.182	92.788	105.391	92.435
2011-07-06	104.044	107.925	108.397	105.165	101.381	98.712	95.564	103.963	76.731	107.959	107.694	97.695	102.022	109.589	96.077	96.980	100.173	100.081	97.447	92.596	104.022	90.806
2011-07-07	103.644	109.051	110.029	106.076	102.781	99.948	96.455	104.497	78.246	110.518	108.607	98.143	103.161	111.610	96.418	98.484	101.461	100.977	97.748	95.349	106.539	92.865
2011-07-08	104.747	108.301	109.361	104.762	101.615	98.485	95.309	103.103	79.600	108.631	108.186	97.183	102.120	110.838	94.647	96.749	100.153	99.727	96.561	93.876	106.177	92.081
2011-07-11	105.548	106.251	107.036	101.593	98.774	95.705	94.546	100.966	77.317	105.176	105.867	95.391	100.624	107.913	91.892	93.821	98.052	97.391	93.866	91.859	103.613	89.424
2011-07-12	105.699	105.789	106.432	100.910	97.777	94.922	93.986	100.521	78.105	105.080	105.797	94.174	99.566	106.139	91.105	93.930	96.903	96.471	93.357	90.867	103.220	88.564
2011-07-13	105.872	106.164	107.382	102.416	99.367	96.673	94.571	101.708	79.196	106.808	106.781	94.878	101.095	107.930	92.653	94.933	98.270	97.910	94.714	91.539	104.667	89.792
2011-07-14	105.266	105.399	105.674	101.523	98.307	95.355	94.940	100.758	79.297	105.816	106.359	94.366	100.298	107.273	91.223	94.879	97.933	97.202	93.526	91.379	104.368	88.425
2011-07-15	105.699	105.991	106.380	101.873	98.922	95.829	94.800	101.381	81.519	106.488	106.921	95.262	100.314	107.798	91.302	95.827	97.735	97.509	93.884	91.859	105.281	89.332
2011-07-18	105.634	105.009	104.672	100.367	97.777	94.531	93.909	99.808	83.762	104.185	104.322	94.110	99.257	105.959	90.239	93.794	97.022	97.226	92.923	91.283	105.863	87.657
2011-07-19	106.035	106.770	107.036	101.873	99.198	96.035	93.719	100.610	86.630	105.688	104.673	95.391	99.940	107.913	91.263	94.865	98.131	98.547	94.035	92.852	109.134	87.381
2011-07-20	105.515	106.727	106.856	103.081	99.495	95.684	92.090	100.164	86.489	105.656	104.884	97.055	98.672	108.801	91.407	95.041	98.488	98.948	93.564	92.148	109.008	86.781
2011-07-21	104.931	108.156	107.832	105.270	101.085	97.126	92.879	101.352	87.136	108.823	106.570	98.720	99.826	109.474	93.165	96.708	99.103	99.514	94.996	92.852	110.486	85.906
2011-07-22	105.331	108.257	107.973	105.375	101.021	97.682	92.230	101.114	86.125	108.887	106.640	98.399	100.347	109.688	93.585	96.356	99.895	100.128	95.015	92.980	111.556	83.217
2011-07-25	104.996	107.622	106.702	104.710	100.809	97.394	91.860	100.936	86.610	108.567	106.570	97.695	99.761	108.784	93.886	96.207	99.083	99.514	95.015	93.716	112.232	83.325
2011-07-26	105.440	107.203	105.892	105.340	101.148	97.456	90.817	101.648	86.873	109.239	106.710	98.784	99.680	109.326	94.122	97.047	99.955	100.647	94.921	92.404	111.949	84.569
2011-07-27	105.266	104.894	102.732	102.784	99.367	95.623	89.061	99.600	84.933	107.224	106.008	98.015	99.973	107.963	92.063	95.475	98.548	99.231	93.319	90.739	110.927	83.939
2011-07-28	105.472	104.591	102.565	102.538	99.452	95.767	89.175	100.046	85.741	107.256	106.219	98.207	100.331	108.373	91.486	94.120	99.380	99.939	93.244	90.258	112.547	86.428
2011-07-29	106.749	103.941	102.437	102.801	99.876	96.199	88.577	100.253	86.671	107.608	105.867	97.055	100.542	107.897	92.574	94.621	99.103	99.939	93.357	90.899	112.956	85.768
2011-08-01	107.137	103.421	101.769	101.505	99.791	96.179	90.359	100.075	87.115	107.576	106.429	97.439	99.973	108.242	91.958	95.827	97.834	99.609	93.507	91.187	113.239	85.230
2011-08-02	108.124	100.750	98.596	98.826	96.717	93.522	87.877	97.671	84.731	104.153	105.376	95.327	96.378	104.677	89.361	92.656	96.506	97.084	90.397	88.882	110.801	82.664
2011-08-03	108.211	101.357	99.251	99.404	96.378	92.698	86.681	96.722	83.661	103.129	105.727	94.942	95.565	103.100	87.839	93.998	95.773	96.565	89.606	88.658	111.178	84.416
2011-08-04	109.643	96.319	93.264	92.470	90.866	87.549	81.972	92.122	79.075	96.316	102.355	90.333	90.522	96.283	81.949	85.675	91.967	92.578	84.385	84.495	106.932	77.533
2011-08-05	108.374	95.914	91.633	94.099	90.272	87.076	80.254	91.142	78.691	96.444	102.285	87.580	91.986	95.888	82.421	87.898	90.639	91.446	84.347	84.367	105.894	74.522
2011-08-08	110.098	89.476	83.655	87.077	82.746	79.847	73.038	83.604	73.418	86.911	95.892	82.010	84.243	87.067	74.773	80.525	84.039	84.910	76.808	79.180	100.248	66.626
2011-08-09	110.738	93.186	89.231	92.943	87.601	83.533	78.676	87.225	75.903	89.470	99.756	86.620	89.123	90.352	78.145	84.564	86.279	88.379	81.256	84.207	104.085	72.617
2011-08-10	112.202	89.779	84.863	87.392	82.958	79.414	79.108	84.346	73.721	82.081	96.735	83.931	84.829	84.504	75.875	81.487	83.068	82.858	78.542	80.973	99.965	65.735
2011-08-11	110.554	93.807	89.102	91.577	87.537	83.286	82.354	87.848	77.034	87.359	100.107	88.348	89.205	90.402	79.535	86.800	86.200	87.340	82.858	84.175	104.384	69.545
2011-08-12	111.324	94.687	89.654	92.628	87.495	83.904	82.786	87.581	78.266	87.615	100.739	87.516	89.074	89.087	80.480	87.343	86.001	86.609	83.518	82.830	104.227	69.192
2011-08-15	110.912	96.679	92.185	94.782	89.530	86.355	84.046	89.777	79.378	90.942	102.355	89.245	91.075	91.059	82.801	89.538	89.014	89.841	85.666	83.567	107.514	71.173
2011-08-16	111.422	95.828	90.489	93.398	88.767	85.305	81.692	89.480	77.822	89.598	101.863	87.068	91.140	91.059	82.198	87.465	88.697	89.228	85.063	81.069	105.863	71.250
2011-08-17	112.202	95.842	90.515	93.941	89.403	85.861	82.952	90.578	79.095	90.590	102.495	87.132	91.937	92.340	83.838	88.562	88.697	88.874	86.383	81.966	107.309	71.281
2011-08-18	112.788	91.670	85.364	89.371	85.184	81.494	80.865	87.195	77.943	85.792	100.669	83.803	89.009	86.557	80.283	84.957	84.852	85.406	82.481	77.419	104.447	67.486
2011-08-19	112.907	90.068	83.861	87.848	84.124	80.712	80.470	86.958	77.438	84.672	100.599	82.266	88.619	83.551	79.115	84.794	84.396	84.651	81.803	76.715	103.991	68.239
2011-08-22	112.701	90.053	83.565	88.408	84.039	80.218	80.763	86.661	77.721	85.856	100.388	82.778	89.400	82.648	78.905	86.136	83.425	84.155	82.274	77.868	103.692	68.485
2011-08-23	112.246	93.085	87.599	91.280	86.986	82.957	82.621	88.887	79.054	88.607	102.495	86.556	92.442	87.297	80.650	87.112	86.774	88.025	84.668	80.077	104.038	70.497
2011-08-24	111.042	94.341	88.897	91.315	86.138	82.092	82.328	88.352	79.903	88.127	100.599	85.659	91.466	86.492	80.296	86.719	85.208	87.010	84.102	78.252	102.544	70.129
2011-08-25	111.725	92.897	86.713	89.108	84.463	80.877	81.463	87.106	79.398	86.751	98.280	83.099	89.074	84.389	79.378	85.269	84.852	86.420	83.028	76.331	97.747	70.129
2011-08-26	112.083	94.355	88.781	90.509	85.905	82.195	81.946	87.967	81.458	88.863	98.210	84.315	89.969	87.165	80.440	87.451	85.645	87.199	83.989	75.818	101.475	72.694
2011-08-29	111.346	97.199	92.982	92.663	88.682	84.872	83.486	90.044	81.519	91.614	99.334	86.684	92.734	90.845	82.972	90.785	88.043	89.582	86.477	79.693	103.645	73.831
2011-08-30	112.116	97.473	93.521	92.120	88.809	85.305	84.046	90.400	83.176	92.189	98.842	86.748	92.116	90.615	84.140	91.260	88.637	89.511	87.080	79.340	102.119	73.785
2011-08-31	111.714	97.878	93.329	93.801	90.633	86.499	86.032	91.380	84.428	92.637	99.756	87.964	95.614	93.145	85.924	93.334	89.807	91.139	88.739	81.037	104.305	75.936
2011-09-01	112.605	96.824	91.324	92.645	90.145	86.746	85.714	91.291	84.812	91.901	99.053	87.004	95.435	92.028	86.461	93.239	89.628	89.865	89.380	80.589	104.541	74.799
2011-09-02	113.637	94.240	87.946	90.579	88.110	84.110	85.077	89.391	83.127	89.758	99.123	85.915	93.385	89.777	83.772	91.368	86.992	87.576	86.665	79.500	102.764	72.771
2011-09-06	113.790	93.662	87.702	87.602	87.198	83.472	81.730	87.521	81.649	88.223	98.913	84.763	91.287	88.660	82.552	89.552	85.684	87.694	85.139	80.173	103.094	73.985
2011-09-07	113.181	96.376	91.016	90.211	89.785	85.840	83.843	89.540	84.059	91.134	100.107	86.812	93.304	92.225	84.625	92.832	88.102	89.299	87.118	82.222	105.296	74.215
2011-09-08	113.735	95.265	89.346	88.425	87.792	84.254	83.117	88.590	83.978	89.182	98.913	85.147	91.742	89.695	83.589	91.165	86.576	87.175	85.742	80.973	103.110	74.231
2011-09-09	114.290	92.811	86.713	85.361	84.824	80.980	80.407	85.236	82.945	85.088	97.367	83.867	88.131	85.736	79.981	89.037	84.178	84.816	82.575	78.188	101.160	71.373
2011-09-12	113.942	93.446	87.458	84.993	84.654	80.485	78.078	84.702	83.067	82.817	96.524	84.123	87.090	85.720	78.696	88.007	83.603	84.439	81.463	76.875	100.720	73.462
2011-09-13	113.605	94.269	88.871	85.904	84.781	80.279	77.963	84.732	84.302	83.681	95.822	83.227	87.464	86.065	78.525	89.254	83.643	84.651	82.010	77.099	99.996	75.475
2011-09-14	113.670	95.597	90.464	87.200	84.548	80.423	77.441	84.554	83.087	84.832	94.698	82.522	88.212	85.523	79.194	88.983	83.980	84.863	82.519	77.291	98.486	74.845
2011-09-15	112.822	97.300	91.736	89.091	85.778	81.288	77.785	85.058	83.026	85.952	94.206	84.123	89.595	86.623	79.915	90.148	84.832	85.783	83.782	78.572	99.744	75.244
2011-09-16	113.040	97.733	91.877	89.126	85.926	81.000	76.958	84.880	82.925	85.056	94.346	85.275	89.188	88.020	79.955	89.891	85.189	86.397	83.292	78.700	99.571	76.074
2011-09-19	113.964	96.737	90.233	86.674	83.382	79.002	76.003	82.862	82.156	82.369	91.185	82.907	88.180	84.718	77.974	87.044	82.751	83.542	81.878	76.651	96.741	75.582
2011-09-20	114.116	96.622	88.832	87.025	82.767	78.529	75.761	81.764	81.629	82.209	90.272	82.394	85.903	85.145	77.095	86.041	81.918	83.094	81.086	77.451	97.920	78.486
2011-09-21	114.605	93.590	85.544	84.433	79.693	75.645	72.631	79.508	79.908	79.362	88.375	80.666	82.714	82.106	73.724	81.907	78.866	79.437	78.127	76.011	95.482	75.459
2011-09-22	115.670	90.631	83.154	81.702	74.096	70.105	67.044	74.671	76.143	71.653	85.003	75.736	76.842	75.025	68.726	77.367	74.208	74.388	72.963	70.920	91.487	71.834
2011-09-23	114.714	91.178	84.005	82.630	76.068	71.918	66.967	76.540	73.450	72.933	85.635	77.529	79.315	76.668	70.313	77.936	75.536	76.134	74.452	72.360	89.632	71.942
2011-09-26	114.235	93.238	85.591	84.328	77.213	72.433	68.838	77.609	74.564	74.596	84.792	76.440	81.755	77.604	71.481	80.837	75.318	75.804	76.186	72.809	85.951	72.848
2011-09-27	113.474	94.311	87.435	86.412	79.672	74.492	71.002	79.271	75.920	77.059	87.883	79.001	83.658	80.791	72.937	83.073	78.430	79.649	77.637	74.954	89.522	74.876
2011-09-28	113.496	92.222	84.082	84.941	77.276	72.412	68.558	78.380	72.620	73.988	85.987	77.401	81.397	77.900	71.061	81.081	76.428	76.653	75.488	73.097	86.014	72.971
2011-09-29	113.496	93.035	85.540	86.604	78.336	73.442	69.754	79.479	72.924	76.131	87.462	78.297	81.787	79.789	70.877	79.901	77.399	77.644	75.828	74.250	86.313	74.953
2011-09-30	114.214	90.728	82.922	83.663	74.414	69.755	67.705	76.718	71.000	71.877	85.635	75.608	79.672	76.504	68.227	76.635	73.296	72.737	73.283	71.560	83.734	73.094
2011-10-03	115.272	87.957	78.653	81.456	72.845	67.922	65.109	74.582	70.191	70.629	84.441	74.584	78.143	74.368	66.758	76.201	71.314	70.188	71.323	70.952	79.283	71.726
2011-10-04	114.683	89.872	83.554	82.822	73.969	67.984	64.027	75.531	68.680	69.830	86.268	76.953	79.900	76.882	66.863	78.126	70.819	70.283	72.359	71.304	80.494	72.141
2011-10-05	114.204	91.729	84.702	84.100	75.686	69.817	64.829	77.075	70.604	69.766	87.883	77.465	80.681	77.457	68.463	79.142	73.237	73.138	73.754	71.688	82.287	72.771
2011-10-06	113.409	93.499	86.584	86.359	78.188	72.041	68.634	79.360	72.690	73.604	89.288	78.937	82.600	79.871	71.874	81.121	74.168	74.176	76.468	72.841	86.738	73.217
2011-10-07	112.821	92.672	84.469	85.764	77.255	71.506	68.074	78.588	71.839	73.029	89.359	77.977	81.088	79.658	70.890	80.294	75.080	73.232	74.979	72.489	85.888	71.481
2011-10-10	111.634	95.820	88.171	89.038	80.711	74.801	70.671	81.052	74.067	77.251	91.677	80.666	83.983	83.371	73.658	83.927	76.904	77.125	78.146	75.242	89.443	74.784
2011-10-11	112.004	95.849	88.777	88.881	80.753	75.192	71.396	81.289	74.918	76.867	91.466	80.922	83.902	82.878	74.406	82.802	78.767	78.800	78.504	74.057	90.701	74.645
2011-10-12	111.623	96.778	90.040	90.176	83.022	77.540	73.509	84.316	76.781	79.650	93.152	81.754	85.870	85.424	76.505	84.320	81.621	81.914	80.483	76.683	91.755	76.151
2011-10-13	112.069	96.618	89.963	90.211	82.280	77.252	73.521	83.990	76.842	78.722	93.222	81.242	85.805	84.520	75.810	83.520	80.987	80.947	79.918	75.594	89.223	75.152
2011-10-14	111.514	98.272	91.743	91.262	83.933	78.508	74.514	84.761	78.624	81.761	94.417	82.074	87.025	86.771	77.121	84.320	81.244	81.796	81.369	76.907	92.447	75.844
2011-10-17	112.244	96.371	88.957	89.161	81.092	75.748	73.458	83.366	77.773	78.946	93.784	80.538	84.129	84.800	74.091	81.650	79.322	79.201	78.353	75.210	90.953	72.279
2011-10-18	112.124	98.257	91.317	90.439	83.255	77.272	74.387	84.969	78.401	81.281	95.049	81.690	86.911	87.034	76.085	84.049	79.956	80.546	80.370	75.978	93.485	75.721
2011-10-19	112.298	97.111	89.538	88.811	81.665	75.584	73.967	83.752	77.449	79.266	94.206	80.474	85.301	86.804	75.272	81.338	78.569	78.139	79.032	75.754	88.546	70.835
2011-10-20	112.069	97.561	89.783	89.038	80.096	74.369	72.452	83.159	77.044	77.987	93.503	79.001	83.641	84.833	73.842	79.712	76.943	76.842	78.014	74.442	85.495	69.837
2011-10-21	111.862	99.273	91.730	91.192	82.386	76.572	74.310	85.177	78.584	81.569	94.276	80.474	84.959	87.034	75.495	82.450	78.648	78.941	80.012	75.402	89.018	71.942
2011-10-24	111.808	100.738	94.683	92.558	85.608	79.497	77.530	88.026	80.244	85.152	94.979	82.907	87.676	91.141	78.525	85.350	83.008	83.235	82.933	76.491	91.708	74.461
2011-10-25	112.766	98.838	92.026	90.964	83.912	77.952	76.143	86.156	79.333	83.329	93.855	81.946	86.748	89.202	76.964	83.859	81.760	81.938	81.275	76.651	89.632	73.109
2011-10-26	111.939	99.795	93.613	92.208	85.460	80.094	77.174	88.412	80.852	85.952	94.136	82.907	88.391	89.744	78.236	85.296	84.198	85.241	83.273	77.131	91.000	73.862
2011-10-27	110.588	103.219	98.552	97.303	90.654	85.366	81.234	92.329	83.181	91.805	99.194	86.556	92.832	95.313	82.828	90.568	89.450	90.148	87.589	81.998	96.709	78.348
2011-10-28	111.252	103.233	98.049	96.743	89.891	85.366	82.290	93.042	82.452	90.046	98.842	85.083	93.564	94.393	84.625	90.446	88.479	89.157	88.626	81.870	95.419	77.272
2011-10-31	112.745	100.680	95.444	91.717	86.520	81.927	80.012	89.747	79.758	85.536	97.508	82.907	89.920	91.009	81.818	85.933	84.515	85.076	85.742	79.276	92.636	73.478
2011-11-01	114.097	98.011	92.065	88.846	84.421	80.753	77.467	87.225	77.024	80.962	94.557	82.458	86.911	89.580	79.443	83.507	83.444	83.778	83.216	77.515	90.261	71.127
2011-11-02	113.824	99.635	94.335	89.599	87.007	83.183	79.147	89.065	79.828	84.736	95.260	83.867	88.668	91.699	81.057	85.892	87.468	88.331	85.120	78.828	93.029	72.863
2011-11-03	113.290	101.376	96.682	91.857	87.898	84.131	80.483	90.014	81.510	86.847	96.594	83.675	90.359	91.601	81.293	88.346	89.212	89.818	85.798	80.013	94.523	75.598
2011-11-04	113.628	100.854	96.205	90.702	87.325	83.266	79.274	88.679	82.118	86.495	95.822	84.123	90.018	92.899	81.372	86.963	88.162	88.992	85.704	78.732	92.431	74.645
2011-11-07	113.759	101.478	96.011	91.087	88.067	84.460	80.508	89.658	81.794	87.551	95.822	83.995	91.091	93.112	81.975	88.264	89.073	90.148	86.647	79.212	93.611	75.106
2011-11-08	113.246	102.653	97.417	92.190	89.106	85.613	81.374	90.252	81.956	87.967	97.508	84.763	92.555	93.227	82.959	89.538	89.510	91.894	87.608	78.636	96.332	76.243
2011-11-09	114.250	98.954	92.774	87.462	83.891	80.444	79.439	86.394	79.544	81.761	93.995	81.306	88.700	87.888	78.696	83.615	85.327	86.916	83.197	74.954	90.937	71.557
2011-11-10	113.693	99.723	93.458	88.495	84.442	81.556	78.688	86.898	80.619	83.489	95.119	80.474	89.530	87.445	79.233	85.581	85.962	87.270	84.008	75.178	92.337	72.833
2011-11-11	113.170	101.594	95.921	90.702	86.477	83.327	80.674	88.679	82.057	85.280	95.681	82.074	92.019	90.073	81.017	86.963	87.409	89.181	86.081	76.395	94.004	74.261
2011-11-14	113.879	100.724	94.541	89.091	85.290	82.030	79.605	87.521	82.057	84.352	94.979	82.010	90.880	89.646	80.047	85.526	86.754	88.025	84.950	74.314	93.422	72.694
2011-11-15	113.726	101.289	95.741	88.846	85.820	82.483	78.561	88.590	81.510	84.576	95.189	82.522	90.864	89.859	80.480	85.011	87.706	89.157	85.158	73.257	95.058	72.848
2011-11-16	114.141	99.664	94.193	87.147	83.509	80.671	77.848	86.394	81.267	83.457	94.346	80.538	89.253	87.625	79.273	84.293	84.634	85.382	83.744	71.848	94.554	71.327
2011-11-17	114.370	98.112	92.852	86.202	81.389	77.355	77.085	85.147	79.808	81.121	92.941	79.065	87.334	85.835	77.646	81.691	81.958	83.235	81.916	70.311	92.463	68.808
2011-11-18	113.944	97.909	92.826	86.499	81.707	77.911	76.258	85.503	78.268	82.401	93.433	79.065	87.724	86.557	77.462	81.745	82.017	83.330	81.614	69.767	92.510	69.253
2011-11-21	114.261	96.096	90.608	84.311	79.078	74.822	73.903	83.188	78.004	78.243	91.115	76.376	84.796	83.765	75.796	79.454	79.718	80.782	79.805	66.661	89.726	65.920
2011-11-22	114.610	95.762	89.847	84.065	79.354	74.492	73.254	83.307	77.822	79.106	91.326	76.633	85.366	85.013	74.970	79.305	79.084	80.970	79.107	66.949	90.544	65.121
2011-11-23	115.003	93.615	87.023	81.754	76.789	72.494	70.047	81.200	76.261	76.771	90.342	73.880	82.763	81.761	72.136	76.960	78.014	78.753	76.468	65.637	89.522	63.170
2011-11-25	114.272	93.325	85.914	81.334	76.534	72.144	69.411	81.141	75.998	76.355	91.045	73.688	80.746	81.350	71.231	77.272	78.608	78.635	75.243	66.149	89.490	62.448
2011-11-28	114.283	96.096	90.002	84.801	80.202	75.790	71.892	83.248	77.376	80.226	93.293	76.312	84.162	85.408	73.973	81.907	80.293	81.655	78.278	69.127	91.818	65.797
2011-11-29	114.064	96.299	89.834	85.361	79.842	74.533	71.116	84.019	78.977	80.578	93.082	76.120	85.821	87.017	73.186	80.606	80.551	80.900	78.316	67.814	91.141	64.952
2011-11-30	113.399	100.317	95.083	89.721	84.824	79.147	74.870	89.035	82.807	84.608	98.632	79.065	89.514	92.094	77.423	87.803	84.832	85.453	82.217	71.112	96.898	69.898
2011-12-01	113.366	100.259	94.399	88.951	84.569	79.353	73.878	88.145	82.402	84.544	97.156	79.962	88.977	91.962	78.551	86.556	85.526	86.397	82.556	70.728	96.064	67.855
2011-12-02	113.869	100.303	94.786	88.933	84.315	79.291	74.260	87.284	81.911	83.904	96.735	79.001	89.530	91.322	78.722	85.215	85.684	85.878	82.802	72.617	96.961	68.577
2011-12-05	113.804	101.289	96.411	89.949	85.693	80.712	73.585	88.620	82.236	85.120	97.508	79.321	90.961	92.652	80.650	86.977	86.219	86.987	84.422	72.296	98.187	69.929
2011-12-06	113.508	101.304	96.501	89.529	84.527	79.476	74.158	88.293	81.281	80.866	96.384	77.529	91.075	91.601	80.493	87.180	85.625	86.255	84.027	71.784	98.313	69.146
2011-12-07	114.022	101.565	96.308	90.159	84.866	79.600	76.118	88.501	81.647	81.505	96.454	78.041	90.717	91.683	80.178	87.749	85.545	86.869	84.140	71.656	100.201	70.206
2011-12-08	114.602	99.447	93.316	87.200	81.813	76.881	73.547	85.741	80.265	78.530	93.995	75.864	88.505	88.775	77.213	83.466	83.008	84.226	81.501	68.198	97.700	66.088
2011-12-09	113.815	101.115	96.127	89.371	83.467	78.034	75.061	87.314	81.565	78.051	95.049	76.761	90.750	89.827	79.102	86.706	84.713	85.642	83.706	69.063	99.005	67.563
2011-12-12	114.208	99.635	94.748	86.762	80.329	75.048	74.094	84.702	80.489	74.372	93.433	75.800	87.985	86.968	76.715	82.802	81.363	82.433	81.275	65.637	96.473	65.105
2011-12-13	114.733	98.605	92.774	85.589	79.587	74.554	73.801	83.930	78.681	74.052	93.082	75.416	86.878	85.769	75.626	80.593	81.363	81.961	80.408	65.317	96.363	63.999
2011-12-14	115.214	97.532	91.614	84.573	78.442	73.277	72.402	83.960	77.482	74.052	92.239	75.288	85.545	84.225	74.183	79.793	80.352	81.112	79.145	63.812	94.995	62.924
2011-12-15	115.116	97.880	92.465	84.993	78.951	74.060	72.669	84.672	78.071	76.035	93.082	74.904	85.772	84.422	74.235	80.267	80.154	80.428	79.315	64.612	95.404	63.677
2011-12-16	115.674	98.185	93.187	84.643	79.545	74.430	73.432	84.910	78.579	75.588	93.574	74.904	85.984	85.046	74.694	81.230	81.601	81.466	79.503	64.452	96.442	63.446
2011-12-19	116.067	96.995	91.575	83.855	77.488	72.618	72.427	82.955	77.645	73.668	93.152	72.919	84.683	81.284	73.055	79.034	79.233	79.478	78.104	62.485	95.687	61.203
2011-12-20	115.017	99.926	95.251	86.813	80.735	75.488	73.935	85.781	78.681	77.553	95.217	74.942	87.052	85.345	76.057	83.171	82.600	82.860	80.746	63.991	98.785	64.898
2011-12-21	114.646	100.172	95.637	86.353	80.992	75.260	73.833	85.811	78.274	76.869	95.290	77.547	87.641	86.305	75.845	82.522	81.943	82.198	80.899	64.761	98.243	64.683
2011-12-22	114.788	101.092	96.246	87.132	82.062	76.380	74.266	86.863	78.660	77.912	96.598	78.482	88.640	87.182	76.652	83.585	83.198	83.498	82.086	65.691	98.801	64.235
2011-12-23	114.318	101.866	96.609	87.735	82.383	76.650	74.482	87.254	79.006	78.238	97.107	79.617	88.836	87.877	77.101	84.151	83.078	83.498	82.373	65.210	98.068	64.328
2011-12-27	114.383	101.982	96.894	87.345	81.591	76.173	73.362	87.584	78.416	78.238	96.380	79.016	87.674	85.758	76.824	84.552	82.779	83.191	81.627	64.761	96.172	64.667
2011-12-28	115.106	100.727	95.131	85.768	80.222	74.699	72.636	85.991	77.450	75.988	96.307	77.614	86.790	85.212	74.748	83.074	81.584	81.654	79.923	63.767	94.706	62.416
2011-12-29	115.248	101.661	96.090	87.345	81.142	74.886	73.159	86.833	77.715	76.086	96.962	78.883	88.132	86.404	75.237	83.917	82.261	82.411	81.129	64.023	95.486	63.788
2011-12-30	115.653	101.238	95.572	87.770	81.206	75.280	73.554	86.682	78.225	76.673	97.398	78.215	88.034	86.503	75.859	84.317	82.461	82.458	81.512	63.318	95.773	63.434


==> anc/GPLv3.txt <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<http://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<http://www.gnu.org/philosophy/why-not-lgpl.html>.


==> anc/rtndecomp.m <==
#  Function: [E, F, f0, e0, eF] = rtndecomp(rtns, wgts, pput)
#---------------------------------------------------------------
#  Purpose
#    To decompose financial return data into orthogonal
#    "systemic", "productive", and "nonproductive"
#    risk-factors.
#  Input
#    rtns   - M by n matrix of periodic returns.
#    wgts   - M by 1 vector of positive weights or a scalar,
#             default: wgts = ones(M, 1) / M if wgts is a
#             scalar or rtns is the only input.
#    pput   - periods per unit time. default: pput = 1.
#             example: pput = 252 market-days/year.
#  Output
#    E      - 1 by n matrix of expected returns.
#    F      - m by n matrix of risk coefficients.
#             rank(F) = m unless F = zeros(1, n).
#    f0     - systemic risk (nonnegative).
#    e0     - systemic expected return.
#    eF     - return per unit change in the F(1, :)-direction.
#             (eF >= 0)
#  Global output 
#    eflag  - true iff the constant return vector, ones(M, 1),
#             parallels the returns flat or, said another way,
#                ones(M, 1) = rtns * x
#             for some n-vector x with sum(x) = 0.
#  Variables and relationships
#    The 1 x n expected return matrix is
#      E = (wgts * pput)' * rtns.
#    The n x n covariance of return matrix is
#      V = Z' * diag(wgts * pput) * Z,
#    where Z is the M x n matrix of risk vectors
#      Z = rtns - ones(M, 1) * E / pput.
#    The output variables satisfy
#      1)  V = f0^2 + F' * F.
#      2)  E = e0 + eF * F(1, :) unless eflag is true;
#          then this relationship is approximate. However
#          mean(E) = mean(e0 + eF * F(1, :)) is always true.
#          We refer to norm(F(1, :)) as the productive risk
#          when eF is nonzero.
#      3)  The row norms,
#            tau(i) = norm(F(i, :)) (i = i0, .., m),
#          are the principal nonproductive risks, where
#            i0 = 2 if eF > 0, and i0 = 1 if eF = 0.
#          The nonproductive risks tau(i) decrease with
#          increasing i, and the corresponding row vectors
#          are pairwise orthogonal:
#            F(i, :)' * F(j, :) = 0 (i0 <= i < j <= m).
#
#  Additional documentation
#    http://arxiv.org/find/all/1/all:+AND+Vic+Norton/0/1/0/all/0/1
#  and more specifically
#    http://arxiv.org/abs/1206.2333
#
#---------------------------------------------------------------
#  Copyright (C) 2012  Vic Norton <mailto:vic@norton.name>
#
#  This GNU Octave program
#           http://www.gnu.org/software/octave/
#  is free software: you can redistribute it and/or modify it
#  under the terms of the GNU General Public License
#           http://www.gnu.org/copyleft/gpl.html
#  as published by the Free Software Foundation
#           http://www.fsf.org/
#  
#  This program is distributed in the hope that it will be
#  useful, but WITHOUT ANY WARRANTY; without even the implied
#  warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR
#  PURPOSE.  See the GNU General Public License for more
#  details.
#---------------------------------------------------------------

function [E, F, f0, e0, eF] = rtndecomp(rtns, wgts, pput)

  if !(nargin >= 1 || nargin <= 3)
    usage("[E, F, f0, e0, eF] = rtndecomp(rtns, wgts, pput)");
  endif
  
  [M, n] = size(rtns);
  global eflag;
  eps0 = eps * 1e2;           # precision
  
  ## check/set wgts & pput
  if nargin == 1 || isscalar(wgts)
    wgts = ones(M, 1) / M;
  else
    if !isvector(wgts)
      error("wgts must be a scalar or a vector");
    endif
    if length(wgts) != M
      error("wgts must have length M");
    endif
    if any(wgts <= 0)
      error("wgts must be positive");
    endif
    if rows(wgts) == 1
      wgts = wgts';
    endif
    wgts /= sum(wgts);
  endif
  if nargin == 3
    if pput < 1
      error("pput must be 1 or greater");
    endif
  else
    pput = 1;
  endif
  sqrtpput = sqrt(pput);
  
  ## expected return matrix E and "risk" vectors Z for pput = 1
  E = wgts' * rtns;
  if nargout <= 1;
    E *= pput;
    return;
  endif
  sqrtwgts = sqrt(wgts);
  Z = diag(sqrtwgts) * rtns;
  Z -= sqrtwgts * E;          # V = Z' * Z = covariance matrix
  sigZ = norm(Z, "fro");      # square root of total variance
  
  ## QR factorization of Z with column pivoting
  [Q, F, J] = qr(Z, 0);       # Q is not used
  m = rows(F);
  epsZ = eps0 * sigZ;
  while m > 1 && norm(F(m, m : n)) <= epsZ
    F(m, :) = [];
    m -= 1;
  endwhile
  Jinv = [1 : n] * eye(n)(:, J)';
  
  ## finish up when m = 1 and all coefficients of F are the same
  if n == 1
    f0 = abs(F);
    if pput > 1
      E *= pput; f0 *= sqrtpput;
    endif
    e0 = E; eF = 0; F = 0; eflag = 0;
    return;
  elseif m == 1
    Fmin = min(F); Fmax = max(F);
    if Fmax - Fmin < eps0 * max(abs(Fmin), abs(Fmax))
      e0 = mean(E);
      f0 = abs((Fmin + Fmax)/2);
      eF = 0;
      F = zeros(1, n);
      ee = sum(E .* E);
      eflag = ee - n * e0 * e0 > eps0 * ee;
      if pput > 1
        E *= pput; e0 *= pput; f0 *= sqrtpput;
      endif
      return;
    endif
  endif
  
  ## At this point the columns of F are the coordinate vectors
  #  of the columns of Y = [y1, y2, ..., yn] = Z(:, J) with
  #  respect an orthonormal basis for the linear space, L(Z),
  #  spanned by the columns of Y or Z. We represent this
  #  situation with the notation
  #    F ~ [y1, y2, ..., yn].
  #  As the algorithm progesses the orthonomal basis for L(Z)
  #  changes. We do not keep track of the changing basis, but
  #  we do continue to note the elements of L(Z) represented by
  #  the coordinate-vector columns of F.
  
  ## E-flat & Z-flat tangent spaces
  e1 = E(J(1));               # base expected return
  y1 = Z(:, J(1));            # base risk vector
  nm1 = n - 1;
  B = E(J(2 : n)) - e1;       # differential expected returns
  F(1, 2 : n) -= F(1, 1);     # differential risks
  
  ## QR decomposition of Z-flat tangent space by Givens
  #  rotations
  for j = 2 : m
    jm1 = j - 1;
    [cs, sn] = givens(F(jm1, j), F(j, j));
    GV = [cs, sn; -sn, cs];   # Givens rotation
    F(jm1 : j, 1) = GV * F(jm1 : j, 1);
    F(jm1 : j, j : n) = GV * F(jm1 : j, j : n);
    F(j , j) = 0;
  endfor
  #    F ~ [y1, y2 - y1, ..., yn - y1]
  
  ## systemic risk f0
  if norm(F(m, m + 1 : n)) <= epsZ
    ## the Z-flat tangent space has dimension m - 1
    f0 = abs(F(m, 1));
    F(m, :) = [];
    m -= 1;
  else
    ## the Z-flat tangent space has dimension m
    f0 = 0;
  endif
  #    F ~ [y1 - y0, y2 - y1, ..., yn - y1]
  # where y0 = z0 is the point in the Z-flat that is closest
  # to the origin. 
  
  ## check for constant E
  Emin = min(E); Emax = max(E);
  if Emax - Emin < eps0 * max(abs(Emin), abs(Emax))
    ## E is constant: finish up
    F(:, 2 : n) += F(:, 1) * ones(1, n - 1);
    #    F ~ [y1 - y0, y2 - y0, ..., yn - y0]
    [U, S, V] = svd(F(:, Jinv), 0);
    F = S * V';
    E *= pput; e0 = mean(E);
    eF = 0; f0 *= sqrtpput; F *= sqrtpput;
    return;
  endif
  
  ## Z-flat direction of maximum increase
  #  in expected return
  g = (B / F(:, 2 : n))';     # E-gradient if eflag
  eflag = norm(g' * F(:, 2 : n) - B)/norm(B) > eps0;
  if !eflag  # E = e0 + eF * F(1, :) will be exact
    e0 = e1 - g' * F(:, 1);
    eF = norm(g);
    #    F ~ [y1 - y0, y2 - y1, ..., yn - y1]
  else       # E = e0 + eF * F(1, :) will be approximate
    F(:, 2 : n) += F(:, 1) * ones(1, n - 1);
    #    F ~ [y1 - y0, y2 - y0, ..., yn - y0]
    v = mean(F')';            # v = ymean - y0
    G = F - v * ones(1, n);
    #    G ~ [y1 - ymean, y2 - ymean, ..., yn - ymean]
    emean = mean(E);
    C = E(J) - emean;
    g = (C / G)';             # E-gradient if !eflag
    e0 = emean - g' * v;
    eF = norm(g);
  endif
  
  ## the Householder reflection, H g = (x, 0, ..., 0) 
  #  puts the productive risk coordinates in F(1, :)
  [v, b] = housh(g, 1, 0);
  signx = sign((g - (b * v) * (v' * g))(1));
  F = F - (b * v) * (v' * F);  # apply Householder
  F(1, :) *= signx;
  if ~eflag
    #    F ~ [y1 - y0, y2 - y1, ..., yn - y1]
    F(:, 2 : n) += F(:, 1) * ones(1, n - 1);
  endif
  #    F ~ [y1 - y0, y2 - y0, ..., yn - y0]
  
  ## put the principal components of nonproductive risk
  #  in F(2 : m, :) 
  if m > 1
    [U, S, V] = svd(F(2 : m, :), 0);
    F(2 : m, :) = S * V';
  endif
  #    F ~ [y1 - y0, y2 - y0, ..., yn - y0]
  
  ## unpermute columns of F
  F = F(:, Jinv);
  #    F ~ [z1 - z0, z2 - z0, ..., zn - z0]
  
  ## scale these results if pput != 1
  if pput != 1
    E *= pput; e0 *= pput;
    eF *= sqrtpput; f0 *= sqrtpput; F *= sqrtpput;
  endif

endfunction

